Ultraviolet Properties of N = 8 Supergravity at Five Loops

We use the recently developed generalized double-copy construction to obtain an improved representation of the five-loop four-point integrand of $N = 8$ supergravity whose leading ultraviolet behavior we analyze using state of the art loop-integral expansion and reduction methods. We find that the five-loop critical dimension where ultraviolet divergences first occur is $D_c=24/5$, corresponding to a $D^8 R^4$ counterterm. This ultraviolet behavior stands in contrast to the cases of four-dimensional $N = 4$ supergravity at three loops and $N = 5$ supergravity at four loops whose improved ultraviolet behavior demonstrates enhanced cancellations beyond implications from standard-symmetry considerations. We express this $D_c=24/5$ divergence in terms of two relatively simple positive-definite integrals reminiscent of vacuum integrals, excluding any additional ultraviolet cancellations at this loop-order. We note nontrivial relations between the integrals describing this leading ultraviolet behavior and integrals describing lower-loop behavior. This observation suggests not only a path towards greatly simplifying future calculations at higher loops, but may even allow us to directly investigate ultraviolet behavior in terms of simplified integrals, avoiding the construction of complete integrands.

==> anc/GR_Level_1.m <==
(*This plain-text file is associated with "Ultraviolet Properties of N = 8 
Supergravity at Five Foops" by Zvi Bern, John Joseph Carrasco, Wei-Ming Chen, 
 Alex Edison, Henrik Johansson, Julio Parra-Martinez, Radu Roiban, and Mao Zeng.

 This file gives the level 1 contact term diagrams. 

List of Variables:

DiagramN1[i]: The 1st level graphs. The label i = 1, ..., 2781 runs
over the graphs obtained by collapsing 1 propagtor of the top level 752 diagrams 
and removing those diagrams containing a loop with no propagators. 
The graph notation is that each group of three of more numbers correspond 
to a vertex. Each number refers to a leg/line or graph edge. 
Negative and positive numbers -j and j refer to momenta -l_j and l_j 
flowing out of the vertex.  Use ConventionalGraph[DiagramN1[i]] defined 
below for more conventional graph notation as used in Mathematica. 
Use GraphDisplay[DiagramN1[i]] to plot graph DiagramN1[i] in Mathematica.

NumerN1[i]: the N=8 supergravity level 1 contact diagram numerators
for diagram i.  The level 1 numerators all vanish.

t[i,j] : twice the momentum inner product of legs i and j.
For example, the usual Mandelstam invariants are s=t[1,2], t=t[2,3], u=t[1,3].
Also e.g. t[5,5] = 2*(l[5])^2 where l[5] is a loop momentum.

CombN1[i]: The combinatoric factor removes the overcounts from summing
over the 24 permuations of external legs and also accounts for inner 
automorphisms.

 *)


(*Diagrams*)
 
DiagramN1[1] = {{5, 9, 16}, {-17, -11, 8}, {-7, 10, 11}, {-6, -14, -8}, 
     {-10, 13, 12}, {-5, -13, 18}, {-12, 15, 14}, {-9, -15, 19}, 
     {-16, 1, 2, 17}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[2] = {{6, 9, 16}, {-17, -11, 7}, {-12, 10, 11}, {-5, -14, -7}, 
     {-10, 13, 18}, {-6, -13, 19}, {-8, 15, 14}, {-9, -15, 12}, 
     {-16, 1, 2, 17}, {-18, 3, 8}, {-19, 4, 5}}
 
DiagramN1[3] = {{13, 5, 17}, {-7, -8, -12}, {-6, 11, 8}, {-10, -15, 12}, 
     {-11, 14, 18}, {-9, 16, 15}, {-5, -16, 19}, {-13, 1, -14, 10}, 
     {-17, 2, 7}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[4] = {{6, 10, 1, 5}, {-17, -12, 9}, {-8, 11, 12}, {-7, -15, -9}, 
     {-11, 14, 13}, {-6, -14, 18}, {-13, 16, 15}, {-10, -16, 19}, 
     {-5, 2, 17}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[5] = {{7, 10, 1, 6}, {-17, -12, 8}, {-13, 11, 12}, {-5, -15, -8}, 
     {-11, 14, 18}, {-7, -14, 19}, {-9, 16, 15}, {-10, -16, 13}, {-6, 2, 17}, 
     {-18, 3, 9}, {-19, 4, 5}}
 
DiagramN1[6] = {{13, 9, 10}, {-10, -11, -15}, {-6, 7, 11}, {-12, -8, 15}, 
     {-7, 14, 17}, {-5, -14, 12}, {-18, 16, 8}, {-9, -16, 19}, {-13, 1, 5}, 
     {-17, 2, 3, 18}, {-19, 4, 6}}
 
DiagramN1[7] = {{13, 9, 17}, {-7, 11, 6}, {-10, -8, 12}, {-11, 14, 15}, 
     {-5, -14, 10}, {-15, 16, 18}, {-9, -16, 19}, {-13, 1, 5}, 
     {-17, 2, -6, -12}, {-18, 3, 8}, {-19, 4, 7}}
 
DiagramN1[8] = {{13, 9, 17}, {-5, -6, -12}, {-7, 11, 6}, {-10, -8, 12}, 
     {-11, 14, 15}, {-15, 16, 18}, {-9, -16, 19}, {-13, 1, -14, 10}, 
     {-17, 2, 5}, {-18, 3, 8}, {-19, 4, 7}}
 
DiagramN1[9] = {{13, 11, 10}, {-10, -6, 15}, {-12, 5, 17}, {-7, -8, -15}, 
     {-5, 14, 18}, {-9, -14, 7}, {-19, 16, 8}, {-11, -16, 12}, {-13, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 4, 19}}
 
DiagramN1[10] = {{14, 10, 11}, {-11, -12, -16}, {-7, 8, 12}, {-13, -9, 16}, 
     {-8, 15, 18}, {-6, -15, 13}, {-10, -17, 19}, {-14, 1, 6}, {-18, 2, 5}, 
     {-5, 3, 17, 9}, {-19, 4, 7}}
 
DiagramN1[11] = {{14, 10, 11}, {-11, -12, -16}, {-7, 8, 12}, {-13, -9, 16}, 
     {-8, 15, 2, 5}, {-6, -15, 13}, {-18, 17, 9}, {-10, -17, 19}, 
     {-14, 1, 6}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[12] = {{14, 12, 11}, {-11, -7, 16}, {-13, 5, 18}, {-8, -9, -16}, 
     {-5, 15, 19}, {-10, -15, 8}, {-12, -17, 13}, {-14, 1, 10}, {-18, 2, 7}, 
     {-19, 3, 6}, {-6, 4, 17, 9}}
 
DiagramN1[13] = {{14, 12, 11}, {-11, -7, 16}, {-13, 5, 18}, {-8, -9, -16}, 
     {-5, 15, 3, 6}, {-10, -15, 8}, {-19, 17, 9}, {-12, -17, 13}, 
     {-14, 1, 10}, {-18, 2, 7}, {-6, 4, 19}}
 
DiagramN1[14] = {{17, 11, 10}, {-10, -12, -14}, {-7, 6, 12}, {-13, -15, 14}, 
     {-6, -16, 18}, {-8, 9, 15}, {-11, -9, 19}, {-17, 1, 5}, {-5, 2, 16, 13}, 
     {-18, 3, 8}, {-19, 4, 7}}
 
DiagramN1[15] = {{17, 11, 10}, {-10, -12, -14}, {-6, 5, 12}, {-13, -15, 14}, 
     {-5, -16, 18}, {-9, 16, 13}, {-7, 8, 15}, {-11, -8, 19}, {-17, 1, 2, 9}, 
     {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[16] = {{17, 11, 10}, {-10, -9, -8}, {-13, 6, 18}, {-7, -15, 8}, 
     {-6, 14, 19}, {-12, 16, 15}, {-11, -16, 13}, {-17, 1, 5}, 
     {-5, 2, -14, 7}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[17] = {{17, 11, 10}, {-10, -8, -7}, {-13, 5, 18}, {-6, -15, 7}, 
     {-5, 14, 19}, {-9, -14, 6}, {-12, 16, 15}, {-11, -16, 13}, 
     {-17, 1, 2, 9}, {-18, 3, 8}, {-19, 4, 12}}
 
DiagramN1[18] = {{1, 5, 12, 11}, {-11, -9, -8}, {-14, 6, 18}, {-7, -16, 8}, 
     {-6, 15, 19}, {-10, -15, 7}, {-13, 17, 16}, {-12, -17, 14}, {-5, 2, 10}, 
     {-18, 3, 9}, {-19, 4, 13}}
 
DiagramN1[19] = {{5, 6, 11}, {-11, -7, -13}, {-9, 12, 7}, {-8, -16, 13}, 
     {-12, 15, 14}, {-14, 17, 16}, {-10, -17, 19}, {-5, 1, -15, 18}, 
     {-6, 2, 10}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[20] = {{5, 6, 17}, {-10, -12, -15}, {-13, 11, 12}, {-7, -8, 15}, 
     {-11, 14, 18}, {-9, -14, 7}, {-19, 16, 8}, {-6, -16, 13}, {-5, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 4, 19}}
 
DiagramN1[21] = {{5, 7, 17}, {-10, -16, -12}, {-19, 11, 16}, {-8, -15, 12}, 
     {-11, 14, 18}, {-13, 9, 6}, {-7, -9, 19}, {-5, 1, -14, 8}, {-17, 2, 10}, 
     {-18, 3, 13}, {-6, 4, 15}}
 
DiagramN1[22] = {{5, 14, 18}, {-10, -11, -13}, {-16, 12, 11}, {-6, -7, 13}, 
     {-12, 15, 19}, {-9, -15, 6}, {-8, 17, 7}, {-5, 1, 9}, {-14, 2, -17, 16}, 
     {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[23] = {{12, 9, 17}, {-5, -6, 10}, {8, 11, 18}, {-7, -15, -10}, 
     {-11, 14, 19}, {-13, 16, 15}, {-9, -16, -8}, {-12, 1, -14, 7}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 13}}
 
DiagramN1[24] = {{13, 9, 17}, {-18, -6, -12}, {-7, 11, 6}, {-10, -8, 12}, 
     {-11, 14, 19}, {-5, -14, 10}, {-15, 16, 8}, {-9, -16, 7}, {-13, 1, 5}, 
     {-17, 2, 3, 18}, {-19, 4, 15}}
 
DiagramN1[25] = {{14, 10, 18}, {-8, 12, 7}, {-11, -9, 13}, {-12, 15, 19}, 
     {-5, -15, 11}, {-16, 17, 9}, {-10, -17, 8}, {-14, 1, 5}, {-18, 2, 6}, 
     {-6, 3, -7, -13}, {-19, 4, 16}}
 
DiagramN1[26] = {{17, 5, 18}, {-10, -12, -7}, {-13, 8, 12}, {-6, -15, 7}, 
     {-8, 14, 19}, {-9, -14, 6}, {-11, 16, 15}, {-5, -16, 13}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 11}}
 
DiagramN1[27] = {{1, 9, 5, 11}, {-11, -6, -13}, {-8, 12, 6}, {-7, -16, 13}, 
     {-12, 15, 14}, {-9, -15, 18}, {-14, 17, 16}, {-10, -17, 19}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[28] = {{1, 9, 6, 17}, {-10, -16, -12}, {-19, 11, 16}, 
     {-7, -15, 12}, {-11, 14, 18}, {-9, -14, 7}, {-13, 8, 5}, {-6, -8, 19}, 
     {-17, 2, 10}, {-18, 3, 13}, {-5, 4, 15}}
 
DiagramN1[29] = {{1, 9, 14, 18}, {-10, -11, -13}, {-16, 12, 11}, 
     {-6, -7, 13}, {-12, 15, 19}, {-9, -15, 6}, {-8, 17, 7}, {-5, -17, 16}, 
     {-14, 2, 5}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[30] = {{-15, 19, 16, 17}, {-10, -9, -12}, {-5, 6, 9}, 
     {-13, -14, 12}, {-6, 11, 18}, {-8, -11, 13}, {-7, 15, 14}, {-16, 1, 5}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[31] = {{-15, 16, 12, 13}, {-11, -7, -6}, {-10, 5, 7}, {-17, 9, 6}, 
     {-5, 8, 18}, {-16, -8, 19}, {-14, 15, -9}, {-12, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 14}, {-19, 4, 17}}
 
DiagramN1[32] = {{8, 5, 11}, {-11, -6, -13}, {-7, 12, 18}, {-15, -14, 13}, 
     {-12, 19, 14}, {-10, -9, 15}, {-16, 17, 9}, {-8, 1, 10}, 
     {-5, 2, -17, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[33] = {{17, 5, 10}, {-10, -11, -7}, {-14, 12, 18}, {-6, -13, 7}, 
     {-12, 19, 13}, {-9, -15, 6}, {-16, 8, 15}, {-5, -8, 14}, {-17, 1, 2, 9}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[34] = {{17, 6, 10}, {-10, -11, -8}, {-14, 12, 18}, {-7, -13, 8}, 
     {-12, 19, 13}, {-16, 9, 15}, {-6, -9, 14}, {-17, 1, 5}, {-5, 2, -15, 7}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[35] = {{5, 13, 11}, {-11, -10, -8}, {-12, 7, 10}, {-7, 15, 18}, 
     {-9, -15, 19}, {-14, 17, 16}, {-6, -17, 12}, {-5, 1, 9}, {-13, 2, 6}, 
     {-18, 3, 14}, {-19, 4, -16, 8}}
 
DiagramN1[36] = {{5, 14, 18}, {-16, 12, 11}, {-7, -8, 13}, {-12, 15, 19}, 
     {-10, -15, 7}, {-9, 17, 8}, {-6, -17, 16}, {-5, 1, 10}, {-14, 2, 6}, 
     {-18, 3, -11, -13}, {-19, 4, 9}}
 
DiagramN1[37] = {{7, 8, 11}, {-11, -14, -13}, {-16, 5, 14}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -15, 12}, {-19, 17, 6}, {-10, -17, 16}, {-7, 1, 9}, 
     {-8, 2, 10}, {-18, 3, 4, 19}}
 
DiagramN1[38] = {{8, 9, 12}, {-12, -15, -14}, {-17, 6, 15}, {-13, -7, 14}, 
     {-6, 16, 3, 5}, {-10, -16, 13}, {-19, 18, 7}, {-11, -18, 17}, 
     {-8, 1, 10}, {-9, 2, 11}, {-5, 4, 19}}
 
DiagramN1[39] = {{18, 7, 11}, {-11, -13, -5}, {-16, 12, 13}, {-14, -6, 5}, 
     {-12, 15, 19}, {-9, -15, 14}, {-17, 8, 6}, {-10, -8, 16}, 
     {-18, 1, 2, 9}, {-7, 3, 10}, {-19, 4, 17}}
 
DiagramN1[40] = {{18, 8, 11}, {-11, -13, -6}, {-16, 12, 13}, {-14, -7, 6}, 
     {-12, 15, 19}, {-17, 9, 7}, {-10, -9, 16}, {-18, 1, 5}, 
     {-5, 2, -15, 14}, {-8, 3, 10}, {-19, 4, 17}}
 
DiagramN1[41] = {{1, 5, 8, 12}, {-12, -14, -6}, {-17, 13, 14}, {-15, -7, 6}, 
     {-13, 16, 19}, {-10, -16, 15}, {-18, 9, 7}, {-11, -9, 17}, {-5, 2, 10}, 
     {-8, 3, 11}, {-19, 4, 18}}
 
DiagramN1[42] = {{-8, 16, 15, 17}, {-6, -11, -12}, {-9, 5, 11}, 
     {-13, -14, 12}, {-5, 10, 18}, {-16, -10, 13}, {-7, 19, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[43] = {{14, 11, 12}, {-10, -6, -5}, {-9, 7, 18, 6}, {-17, 8, 5}, 
     {-16, -7, 19}, {-13, 15, -8}, {-14, -15, 16}, {-11, 1, 9}, {-12, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[44] = {{-15, 16, 6, 13}, {-10, -11, -12}, {-9, 5, 11}, 
     {-19, -14, 12}, {-5, 17, 18}, {-16, -17, 19}, {-7, 15, -8}, {-6, 1, 9}, 
     {-13, 2, 10}, {-18, 3, 7}, {8, 4, 14}}
 
DiagramN1[45] = {{6, 9, 16}, {-17, -11, 7}, {-12, 10, 11}, {-10, 13, 18}, 
     {-6, -13, 19}, {-8, 15, 14}, {-9, -15, 12}, {-16, 1, 5}, {-5, 2, 17}, 
     {-18, 3, 8}, {-19, 4, -14, -7}}
 
DiagramN1[46] = {{6, 9, 16}, {-17, 13, -11}, {-7, 10, -13}, {-12, -14, 11}, 
     {-10, 8, 18}, {-6, -8, 12}, {-19, 15, 14}, {-9, -15, 7}, 
     {-16, 1, 2, 17}, {-18, 3, 5}, {-5, 4, 19}}
 
DiagramN1[47] = {{6, 10, 17}, {-5, 7, -12}, {-13, 8, -7}, {-11, -15, 12}, 
     {-8, 9, 19}, {-6, -9, 11}, {-14, 16, 15}, {-10, -16, 13}, 
     {-17, 1, 2, 18}, {-18, 3, 5}, {-19, 4, 14}}
 
DiagramN1[48] = {{1, 5, 10, 17}, {-18, -7, -13}, {-8, 12, 7}, {-11, -9, 13}, 
     {-12, 14, 19}, {-5, -14, 11}, {-15, 16, 9}, {-10, -16, 8}, {-17, 2, 6}, 
     {-6, 3, 18}, {-19, 4, 15}}
 
DiagramN1[49] = {{7, 10, 1, 5}, {-17, 14, -12}, {-8, 11, -14}, 
     {-13, -15, 12}, {-11, 9, 18}, {-7, -9, 13}, {-19, 16, 15}, 
     {-10, -16, 8}, {-5, 2, 17}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[50] = {{-16, 19, 18, 10}, {-10, -9, -12}, {-5, 7, 17}, 
     {-6, -13, 12}, {-7, 14, 13}, {-8, -15, 6}, {-14, 16, -11}, {-18, 1, 5}, 
     {-17, 2, 9}, {11, 3, 15}, {-19, 4, 8}}
 
DiagramN1[51] = {{5, 13, 10}, {-10, -6, -12}, {-9, 7, 18, 6}, {-8, -14, 12}, 
     {-16, -7, 19}, {-11, 15, 14}, {-5, -15, 16}, {-13, 1, 17}, {-17, 2, 9}, 
     {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[52] = {{8, 6, 11}, {-11, -5, -13}, {-9, 12, 19}, {-14, -7, 13}, 
     {-12, 15, 18}, {-10, -16, 14}, {-15, 17, 16}, {-8, 1, 10}, 
     {-6, 2, -17, 9}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[53] = {{17, 5, 10}, {-10, -12, -6}, {-16, 11, 18}, {-8, -13, 6}, 
     {-11, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-5, -7, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[54] = {{17, 6, 10}, {-10, -12, -7}, {-16, 11, 18}, {-9, -13, 7}, 
     {-11, 14, 13}, {19, -15, 9}, {-6, -8, 16}, {-17, 1, 5}, 
     {-5, 2, 15, -14}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[55] = {{17, 10, 12}, {-12, -7, -6}, {-9, 11, 19}, {-8, -13, 6}, 
     {-11, 14, 18}, {-14, 16, 15}, {-10, -16, 9}, {-17, 1, 5}, 
     {-5, 2, -15, 8}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[56] = {{17, 10, 12}, {-12, -6, -5}, {-8, 11, 19}, {-7, -13, 5}, 
     {-11, 14, 18}, {-9, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 13}}
 
DiagramN1[57] = {{11, 2, 10, 7}, {-7, -5, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 6}, {-11, 1, 9}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[58] = {{13, 14, 11}, {-11, -17, -9}, {-12, 18, 17}, {-19, -16, 9}, 
     {6, 15, 10}, {-10, 5, 7}, {-8, -5, 12}, {-13, 1, -15, 19}, {-14, 2, 8}, 
     {-18, 3, -6}, {-7, 4, 16}}
 
DiagramN1[59] = {{17, 5, 10}, {-10, -12, -6}, {-16, 11, 18}, {-8, -13, -9}, 
     {-11, 14, 13}, {6, -15, 8}, {-14, 19, 15}, {-5, -7, 16}, {-17, 1, 2, 9}, 
     {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[60] = {{17, 6, 10}, {-10, -12, -7}, {-16, 11, 18}, {-11, 14, 13}, 
     {7, -15, 9}, {-14, 19, 15}, {-6, -8, 16}, {-17, 1, 5}, {-5, 2, -9, -13}, 
     {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[61] = {{17, 10, 12}, {-12, -7, -6}, {-9, 11, 18}, {-8, -13, 6}, 
     {-11, 14, 15}, {-14, 16, 19}, {-10, -16, 9}, {-17, 1, 5}, 
     {-5, 2, -15, 8}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[62] = {{17, 10, 12}, {-12, -6, -5}, {-8, 11, 18}, {-7, -13, 5}, 
     {-11, 14, 15}, {-9, -15, 7}, {-14, 16, 19}, {-10, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 13}}
 
DiagramN1[63] = {{11, 2, 10, 7}, {-7, -5, -13}, {-6, 12, 18}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 6}, {-11, 1, 9}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[64] = {{5, 7, 17}, {-19, 11, 16}, {-8, -15, 12}, {-11, 14, 18}, 
     {-10, -14, 8}, {-13, 9, 6}, {-7, -9, 19}, {-5, 1, 10}, 
     {-17, 2, -16, -12}, {-18, 3, 13}, {-6, 4, 15}}
 
DiagramN1[65] = {{13, 9, 17}, {-6, -7, -12}, {-10, -8, 12}, {-11, 14, 15}, 
     {-5, -14, 10}, {-15, 16, 18}, {-9, -16, 19}, {-13, 1, 5}, {-17, 2, 6}, 
     {-18, 3, 8}, {-19, 4, 11, 7}}
 
DiagramN1[66] = {{17, 5, 10}, {-10, -6, -12}, {-19, 11, 18}, {-8, -13, -9}, 
     {-11, 14, 13}, {12, -15, 8}, {-14, 16, 15}, {-5, -16, -7}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {7, 4, 19}}
 
DiagramN1[67] = {{17, 6, 10}, {-10, -7, -12}, {-19, 11, 18}, {-11, 14, 13}, 
     {12, -15, 9}, {-14, 16, 15}, {-6, -16, -8}, {-17, 1, 5}, 
     {-5, 2, -9, -13}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[68] = {{18, 5, 6}, {-11, -7, -13}, {-8, 19, 7}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, -9, -14}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[69] = {{18, 6, 11}, {-15, -8, -13}, {-11, 12, 8}, {-5, -14, 13}, 
     {-12, 19, 14}, {-9, -16, 5}, {-17, 7, 16}, {-10, -7, 15}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[70] = {{18, 6, 11}, {-11, -8, -13}, {19, 12, 8}, {-5, -14, 13}, 
     {-12, -15, 14}, {-9, -16, 5}, {-17, 7, 16}, {-10, -7, 15}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[71] = {{18, 7, 11}, {-15, -9, -13}, {-11, 12, 9}, {-6, -14, 13}, 
     {-12, 19, 14}, {-17, 8, 16}, {-10, -8, 15}, {-18, 1, 5}, 
     {-5, 2, -16, 6}, {-7, 3, 10}, {-19, 4, 17}}
 
DiagramN1[72] = {{18, 7, 11}, {-11, -9, -13}, {19, 12, 9}, {-6, -14, 13}, 
     {-12, -15, 14}, {-17, 8, 16}, {-10, -8, 15}, {-18, 1, 5}, 
     {-5, 2, -16, 6}, {-7, 3, 10}, {-19, 4, 17}}
 
DiagramN1[73] = {{1, 5, 6, 11}, {-11, -7, -13}, {-19, 12, 18}, 
     {-9, -14, -10}, {-12, 15, 14}, {13, -16, 9}, {-15, 17, 16}, 
     {-6, -17, -8}, {-5, 2, 10}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[74] = {{1, 5, 7, 12}, {-16, -9, -14}, {-12, 13, 9}, {-6, -15, 14}, 
     {-13, 19, 15}, {-10, -17, 6}, {-18, 8, 17}, {-11, -8, 16}, {-5, 2, 10}, 
     {-7, 3, 11}, {-19, 4, 18}}
 
DiagramN1[75] = {{6, 13, 10}, {-10, -7, -12}, {-9, -14, 12}, {-5, 8, 18}, 
     {-16, -8, 19}, {-11, 15, 14}, {-6, -15, 16}, {-13, 1, 17}, 
     {-17, 2, 5, 7}, {-18, 3, 11}, {-19, 4, 9}}
 
DiagramN1[76] = {{6, 14, 11}, {-11, -7, -13}, {-10, 5, 7}, {-9, -15, 13}, 
     {-5, 8, 18}, {-17, -8, 19}, {-12, 16, 15}, {-6, -16, 17}, 
     {-14, 1, 2, 10}, {-18, 3, 12}, {-19, 4, 9}}
 
DiagramN1[77] = {{8, 5, 11}, {-11, -6, -13}, {-9, 12, 14}, {-16, -14, 13}, 
     {-12, 15, 18}, {-10, -7, 16}, {-15, 17, 19}, {-8, 1, 10}, 
     {-5, 2, -17, 9}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[78] = {{8, 19, 11}, {-11, -9, -13}, {-10, 12, 9}, {-6, -5, 13}, 
     {-12, 14, 17}, {-16, -14, 18}, {-7, -15, 5}, {-19, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {15, 4, 16, -8}}
 
DiagramN1[79] = {{10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {17, -16, 9}, {-6, -17, 7}, {-10, 1, 16, -15}, 
     {-11, 2, 6}, {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[80] = {{10, 11, -7}, {-6, 19, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -9, 16}, {-5, -17, 6}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, -13, 7}, {-19, 4, 12}}
 
DiagramN1[81] = {{11, 5, 8}, {-8, -6, -13}, {-7, 12, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {19, -16, 9}, {-10, -17, 7}, {-11, 1, 16, -15}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[82] = {{11, 7, 6}, {-6, 5, -13}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {17, -16, 8}, {-10, -17, 9}, {-11, 1, 16, -15}, 
     {-7, 2, 10}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[83] = {{12, 13, 10}, {-10, -8, -6}, {-9, 11, 8}, {-7, -14, 6}, 
     {-11, 5, 17}, {-16, -5, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[84] = {{12, 13, 10}, {-10, -8, 11}, {-9, -6, 8}, {-7, -14, 6}, 
     {-11, 5, 17}, {-16, -5, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[85] = {{13, 7, 17}, {-10, -11, -9}, {-12, 18, 11}, {-8, -15, 9}, 
     {-5, 14, 19}, {-6, -14, 8}, {-7, -16, 12}, {-13, 1, 6}, {-17, 2, 10}, 
     {-18, 3, 5}, {-19, 4, 16, 15}}
 
DiagramN1[86] = {{13, 14, 11}, {-11, -9, -7}, {-10, 12, 9}, {-8, -15, 7}, 
     {-12, 6, 18}, {-17, -6, 19}, {-13, -16, 17}, {-14, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 16, 15}, {-19, 4, 8}}
 
DiagramN1[87] = {{13, 14, 11}, {-11, -9, -7}, {-10, 12, 9}, {-8, -15, 7}, 
     {-12, 6, 2, 5}, {-17, -6, 19}, {-18, 16, 15}, {-13, -16, 17}, 
     {-14, 1, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[88] = {{13, 14, 11}, {-11, -9, 12}, {-10, -7, 9}, {-8, -15, 7}, 
     {-12, 6, 18}, {-17, -6, 19}, {-13, -16, 17}, {-14, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 16, 15}, {-19, 4, 8}}
 
DiagramN1[89] = {{13, 14, 11}, {-11, -9, 12}, {-10, -7, 9}, {-8, -15, 7}, 
     {-12, 6, 2, 5}, {-17, -6, 19}, {-18, 16, 15}, {-13, -16, 17}, 
     {-14, 1, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[90] = {{17, 6, 10}, {-10, -12, -5}, {-8, 11, 13}, {-7, -13, 19}, 
     {-11, 14, 18}, {-9, -15, 7}, {-14, 16, 15}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[91] = {{17, 11, 10}, {-10, -7, -8}, {-12, 19, 18}, {-9, -13, 8}, 
     {-6, 14, 13}, {16, -15, 9}, {-11, -16, 12}, {-17, 1, 5}, 
     {-5, 2, 15, -14}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[92] = {{17, 11, 10}, {-10, -6, -7}, {-12, 19, 18}, {-8, -13, 7}, 
     {-5, 14, 13}, {16, -15, 8}, {-14, -9, 15}, {-11, -16, 12}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[93] = {{18, 5, 11}, {-11, -6, -13}, {-8, 12, 19}, {-7, -14, 13}, 
     {-12, 15, 14}, {17, -16, 7}, {-15, -9, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[94] = {{18, 6, 11}, {-11, -13, -5}, {-12, 19, 13}, {-8, -14, 5}, 
     {-7, 15, 14}, {17, -16, 8}, {-15, -9, 16}, {-10, -17, 12}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[95] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 14}, {-7, -14, 19}, 
     {-12, 15, 13}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 5}}
 
DiagramN1[96] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 19}, {-14, -7, 5}, 
     {-12, 15, 13}, {-9, -16, 14}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[97] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {17, -16, 8}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 16, -15}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[98] = {{18, 7, 11}, {-11, -13, -6}, {-12, 19, 13}, {-9, -14, 6}, 
     {-8, 15, 14}, {17, -16, 9}, {-10, -17, 12}, {-18, 1, 5}, 
     {-5, 2, 16, -15}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[99] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 14}, {-8, -14, 19}, 
     {-12, 15, 13}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 8}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[100] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 19}, {-14, -8, 6}, 
     {-12, 15, 13}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 14}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[101] = {{-16, 19, 15, 17}, {-9, -7, -12}, {14, 11, 7}, 
     {-10, -13, 12}, {-11, -6, 13}, {-5, -8, 10}, {-14, 18, 8}, {-15, 1, 6}, 
     {-17, 2, 9}, {-18, 3, 16}, {-19, 4, 5}}
 
DiagramN1[102] = {{1, 5, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {18, -17, 8}, {-16, -10, 17}, {-11, -18, 9}, {-5, 2, 10}, 
     {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[103] = {{1, 5, 7, 11}, {-11, -13, -6}, {-9, 12, 14}, {-8, -14, 19}, 
     {-12, 15, 18}, {-10, -16, 8}, {-15, 17, 16}, {-7, -17, 9}, {-5, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[104] = {{1, 5, 7, 12}, {-12, -14, -6}, {-9, 13, 19}, {-15, -8, 6}, 
     {-13, 16, 14}, {-10, -17, 15}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[105] = {{1, 9, 16, 11}, {-11, -8, -13}, {-10, 2, 8}, 
     {-14, -15, 13}, {-5, 12, 18}, {-17, -12, 14}, {-6, 7, 15}, {-9, -7, 19}, 
     {-16, 5, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[106] = {{1, 10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {17, -16, 9}, {-15, -10, 16}, {-6, -17, 7}, {-11, 2, 6}, 
     {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[107] = {{6, 1, 17, 11}, {-11, -7, -13}, {-10, 5, 7}, {-9, -14, 13}, 
     {-5, 8, 18}, {-16, -8, 19}, {-12, 15, 14}, {-6, -15, 16}, {-17, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 9}}
 
DiagramN1[108] = {{11, 2, 6, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {17, -16, 9}, {-15, -10, 16}, {-6, -17, 7}, {-11, 1, 10}, 
     {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[109] = {{-16, 6, 10, 17}, {-7, -8, -12}, {14, 11, 8}, 
     {-5, -13, 12}, {-11, -9, 13}, {-6, -15, 5}, {-14, 19, 18}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[110] = {{7, 13, 11}, {-11, -9, -12}, {-10, 5, 18, 9}, 
     {-8, -15, 12}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, 
     {-13, 1, 10}, {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[111] = {{13, 14, 11}, {-10, 2, 8}, {-7, -15, -11, -8}, {-5, 6, 18}, 
     {-17, -6, 19}, {-12, 16, 15}, {-9, -16, 17}, {-13, 1, 9}, {-14, 5, 10}, 
     {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[112] = {{8, 19, 11}, {-10, 1, 9}, {-6, -5, -11, -9}, {-12, 13, 17}, 
     {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, {-19, 12, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[113] = {{5, 11, 17}, {-8, -9, -13}, {19, 18, 12, 9}, {-6, -14, 13}, 
     {-12, -10, 14}, {-7, -15, 6}, {-5, -16, 7}, {-11, 1, 10}, {-17, 2, 8}, 
     {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[114] = {{8, 6, 11}, {-11, -5, -13}, {-9, 12, 18}, {-14, -7, 13}, 
     {-12, 15, 19}, {-10, -16, 14}, {-15, 17, 16}, {-8, 1, 10}, 
     {-6, 2, -17, 9}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[115] = {{17, 5, 10}, {-10, -12, -6}, {-16, 11, 18}, {-8, -13, 6}, 
     {-11, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -7, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[116] = {{17, 6, 10}, {-10, -12, -7}, {-16, 11, 18}, {-9, -13, 7}, 
     {-11, 14, 13}, {-14, 19, 15}, {-6, -8, 16}, {-17, 1, 5}, 
     {-5, 2, -15, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[117] = {{17, 10, 12}, {-12, -7, -6}, {-9, 11, 18}, {-8, -13, 6}, 
     {-11, 14, 19}, {-14, 16, 15}, {-10, -16, 9}, {-17, 1, 5}, 
     {-5, 2, -15, 8}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[118] = {{17, 10, 12}, {-12, -6, -5}, {-8, 11, 18}, {-7, -13, 5}, 
     {-11, 14, 19}, {-9, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 13}}
 
DiagramN1[119] = {{11, 2, 10, 7}, {-7, -5, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 6}, {-11, 1, 9}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[120] = {{5, 6, 11}, {-11, -7, -13}, {-9, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-10, -16, 19}, {-15, 17, 16}, {-5, 1, 10}, 
     {-6, 2, -17, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[121] = {{5, 16, 17}, {-6, 7, 10}, {-13, -14, 12}, {-7, 11, 18}, 
     {-9, -11, 13}, {-8, 15, 14}, {-5, -15, 19}, {-16, 1, 6}, 
     {-17, 2, -10, -12}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[122] = {{5, 17, 10}, {-10, -11, -12}, {-16, -14, 12}, {-7, 13, 18}, 
     {-9, -13, 16}, {-8, 15, 14}, {-5, -15, 19}, {-17, 1, 6}, {-6, 2, 7, 11}, 
     {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[123] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-16, -14, 12}, 
     {-6, 13, 18}, {-8, -13, 16}, {-7, 15, 14}, {-5, -15, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[124] = {{8, 5, 11}, {-11, -6, -13}, {-9, 12, 18}, {-16, -14, 13}, 
     {-12, 15, 14}, {-10, -7, 16}, {-15, 17, 19}, {-8, 1, 10}, 
     {-5, 2, -17, 9}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[125] = {{8, 5, 11}, {-11, -6, -13}, {-9, 12, 18}, {-16, -14, 13}, 
     {-12, 15, 19}, {-10, -7, 16}, {-15, 17, 14}, {-8, 1, 10}, 
     {-5, 2, -17, 9}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[126] = {{8, 5, 12}, {-12, -6, -14}, {-9, 13, 15}, {-17, -15, 14}, 
     {-13, 16, 19}, {-10, -7, 17}, {-16, 18, 4, 7}, {-11, -18, 9}, 
     {-8, 1, 10}, {-5, 2, 11}, {-19, 3, 6}}
 
DiagramN1[127] = {{8, 19, 11}, {-11, -9, -13}, {-10, 1, 9}, {-6, -5, 13}, 
     {-12, 14, 17}, {-16, -14, 18}, {-7, -15, 5}, {-19, 12, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {15, 4, 16, -8}}
 
DiagramN1[128] = {{9, 7, 11}, {-11, -19, -16}, {-13, 18, 19}, {-12, -14, 16}, 
     {8, 15, 5}, {-15, 17, 6}, {-10, -17, 13}, {-9, 1, -6, 12}, {-7, 2, 10}, 
     {-18, 3, -8}, {-5, 4, 14}}
 
DiagramN1[129] = {{10, 11, -7}, {-6, 19, 18}, {-8, -14, -9}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 17, 16}, {-5, -17, 6}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, -13, 7}, {-19, 4, 12}}
 
DiagramN1[130] = {{10, 11, -7}, {-6, 19, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-5, -17, 6}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, -13, 7}, {-19, 4, 12}}
 
DiagramN1[131] = {{11, 7, 6}, {-6, 5, -13}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, {-11, 1, 10}, 
     {-7, 2, -17, 9}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[132] = {{12, 13, 10}, {-10, -8, -6}, {-9, 1, 8}, {-7, -14, 6}, 
     {-11, 5, 17}, {-16, -5, 19}, {-18, 15, 14}, {-12, -15, 16}, 
     {-13, 11, 9}, {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[133] = {{13, 7, 17}, {-12, 18, 11}, {-8, -15, 9}, {-5, 14, 19}, 
     {-6, -14, 8}, {-10, 16, 15}, {-7, -16, 12}, {-13, 1, 6}, 
     {-17, 2, -11, -9}, {-18, 3, 5}, {-19, 4, 10}}
 
DiagramN1[134] = {{13, 14, 11}, {-11, -9, -7}, {-10, 1, 9}, {-8, -15, 7}, 
     {-12, 6, 18}, {-17, -6, 19}, {-13, -16, 17}, {-14, 12, 10}, {-18, 2, 5}, 
     {-5, 3, 16, 15}, {-19, 4, 8}}
 
DiagramN1[135] = {{13, 14, 11}, {-11, -9, -7}, {-10, 1, 9}, {-8, -15, 7}, 
     {-12, 6, 2, 5}, {-17, -6, 19}, {-18, 16, 15}, {-13, -16, 17}, 
     {-14, 12, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[136] = {{14, 15, 12}, {-12, -17, -10}, {-13, 18, 17}, {6, 16, 11}, 
     {-8, -16, 19}, {-11, 5, 7}, {-9, -5, 13}, {-14, 1, 8}, {-15, 2, 9}, 
     {-18, 3, -6}, {-7, 4, 10, -19}}
 
DiagramN1[137] = {{17, 5, 10}, {-10, -6, -12}, {-19, 11, 18}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, 8}, {-14, 16, 15}, {-5, -16, -7}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {7, 4, 19}}
 
DiagramN1[138] = {{17, 6, 10}, {-10, -12, -5}, {-8, 11, 18}, {-7, -13, 19}, 
     {-11, 14, 13}, {16, -15, 7}, {-14, -9, 15}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[139] = {{17, 6, 10}, {-10, -7, -12}, {-19, 11, 18}, {-9, -13, 12}, 
     {-11, 14, 13}, {-14, 16, 15}, {-6, -16, -8}, {-17, 1, 5}, 
     {-5, 2, -15, 9}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[140] = {{17, 7, 10}, {-10, -12, -6}, {-9, 11, 18}, {-8, -13, 19}, 
     {-11, 14, 13}, {16, -15, 8}, {-7, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 15, -14}, {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[141] = {{17, 11, 10}, {-10, -7, -8}, {-12, 19, 18}, {-9, -13, 8}, 
     {-6, 14, 13}, {-14, 16, 15}, {-11, -16, 12}, {-17, 1, 5}, 
     {-5, 2, -15, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[142] = {{17, 11, 10}, {-10, -7, -8}, {-12, 19, 18}, {-6, 14, 13}, 
     {8, -15, 9}, {-14, 16, 15}, {-11, -16, 12}, {-17, 1, 5}, 
     {-5, 2, -9, -13}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[143] = {{17, 11, 10}, {-10, -6, -7}, {-12, 19, 18}, {-8, -13, -9}, 
     {-5, 14, 13}, {7, -15, 8}, {-14, 16, 15}, {-11, -16, 12}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[144] = {{17, 11, 10}, {-10, -6, -7}, {-12, 19, 18}, {-8, -13, 7}, 
     {-5, 14, 13}, {-9, -15, 8}, {-14, 16, 15}, {-11, -16, 12}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[145] = {{18, 5, 6}, {-11, -7, -13}, {-8, 19, 7}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, -16, 9}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[146] = {{18, 5, 11}, {-11, -6, -13}, {-8, 12, 14}, {-7, -14, 13}, 
     {-12, 15, 19}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[147] = {{18, 6, 11}, {-11, -13, -5}, {-12, 19, 13}, {-8, -14, -9}, 
     {-7, 15, 14}, {5, -16, 8}, {-15, 17, 16}, {-10, -17, 12}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[148] = {{18, 6, 11}, {-11, -13, -5}, {-12, 19, 13}, {-8, -14, 5}, 
     {-7, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 12}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[149] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 13}, {-14, -7, 5}, 
     {-12, 15, 16}, {-9, -16, 14}, {-15, 17, 19}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[150] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 13}, {-14, -7, 5}, 
     {-12, 15, 19}, {-9, -16, 14}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[151] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 13}, {-7, -14, 19}, 
     {-12, 15, 14}, {17, -16, 7}, {-15, -9, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 5}}
 
DiagramN1[152] = {{18, 6, 11}, {-11, -8, -13}, {-15, 12, 8}, {-5, -14, 13}, 
     {-12, 19, 14}, {-9, -16, 5}, {-17, 7, 16}, {-10, -7, 15}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[153] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 14}, {-8, -14, 13}, 
     {-12, 15, 19}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 8}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[154] = {{18, 7, 11}, {-11, -13, -6}, {-12, 19, 13}, {-9, -14, 6}, 
     {-8, 15, 14}, {-15, 17, 16}, {-10, -17, 12}, {-18, 1, 5}, 
     {-5, 2, -16, 9}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[155] = {{18, 7, 11}, {-11, -13, -6}, {-12, 19, 13}, {-8, 15, 14}, 
     {6, -16, 9}, {-15, 17, 16}, {-10, -17, 12}, {-18, 1, 5}, 
     {-5, 2, -9, -14}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[156] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-14, -8, 6}, 
     {-12, 15, 16}, {-15, 17, 19}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 14}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[157] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-14, -8, 6}, 
     {-12, 15, 19}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 14}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[158] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-8, -14, 19}, 
     {-12, 15, 14}, {17, -16, 8}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 16, -15}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[159] = {{18, 7, 11}, {-11, -9, -13}, {-15, 12, 9}, {-6, -14, 13}, 
     {-12, 19, 14}, {-17, 8, 16}, {-10, -8, 15}, {-18, 1, 5}, 
     {-5, 2, -16, 6}, {-7, 3, 10}, {-19, 4, 17}}
 
DiagramN1[160] = {{1, 5, 6, 11}, {-11, -7, -13}, {-19, 12, 18}, 
     {-9, -14, 13}, {-12, 15, 14}, {-10, -16, 9}, {-15, 17, 16}, 
     {-6, -17, -8}, {-5, 2, 10}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[161] = {{1, 5, 6, 12}, {-12, -7, -14}, {-9, 13, 15}, {-8, -15, 14}, 
     {-13, 16, 19}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 2, 10}, 
     {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[162] = {{1, 5, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, {-7, -17, 9}, {-5, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[163] = {{1, 5, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 16, 17}, {-10, -17, 15}, {-16, 18, 19}, {-11, -18, 9}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[164] = {{1, 5, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 16, 19}, {-10, -17, 15}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[165] = {{1, 5, 7, 12}, {-12, -9, -14}, {-16, 13, 9}, {-6, -15, 14}, 
     {-13, 19, 15}, {-10, -17, 6}, {-18, 8, 17}, {-11, -8, 16}, {-5, 2, 10}, 
     {-7, 3, 11}, {-19, 4, 18}}
 
DiagramN1[166] = {{11, 2, 6, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, -10}, 
     {-12, 15, 14}, {13, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, {-11, 1, 10}, 
     {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[167] = {{11, 2, 6, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {-10, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, {-11, 1, 10}, 
     {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[168] = {{5, 6, 11}, {-11, -7, -13}, {-8, 12, 7}, {-12, 15, 14}, 
     {-9, -15, 18}, {-14, 17, 16}, {-10, -17, 19}, {-5, 1, 9}, {-6, 2, 10}, 
     {-18, 3, -16, 13}, {-19, 4, 8}}
 
DiagramN1[169] = {{5, 10, 17}, {14, 11, 8}, {-6, -13, 12}, {-11, -9, 13}, 
     {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, {-10, 1, 9}, 
     {-17, 2, -8, -12}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[170] = {{5, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, {-7, -13, -8}, 
     {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[171] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 18}, {-8, -14, -9}, 
     {-12, 15, 14}, {3, 6, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-13, 1, 10}, {-18, 2, 7}, {-19, 4, 17}}
 
DiagramN1[172] = {{5, 14, 10}, {-10, -8, -12}, {-9, 6, 8}, {-11, -7, 12}, 
     {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-5, -15, 16}, {-14, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[173] = {{5, 14, 10}, {-10, -8, 6}, {-9, -12, 8}, {-11, -7, 12}, 
     {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-5, -15, 16}, {-14, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[174] = {{5, 17, 10}, {-10, -11, -12}, {-14, -9, 12}, {-6, 13, 18}, 
     {-16, -13, 14}, {-8, 15, 19}, {-5, -15, 16}, {-17, 1, 7}, 
     {-7, 2, 6, 11}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[175] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-14, -8, 12}, 
     {-6, 13, 18}, {-16, -13, 14}, {-7, 15, 19}, {-5, -15, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[176] = {{5, 17, 10}, {-10, -9, -12}, {7, 11, 9}, {-14, -13, 12}, 
     {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[177] = {{5, 17, 10}, {-10, -8, -12}, {6, 11, 8}, {-14, -13, 12}, 
     {-11, -9, 13}, {-16, -15, 14}, {-6, 19, 18}, {-5, -7, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[178] = {{5, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, {-7, -13, -8}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[179] = {{6, 5, 10}, {-10, -18, -12}, {-9, 11, 17}, {-7, -13, -8}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[180] = {{6, 13, 10}, {-10, -8, -12}, {-9, 11, 8}, {-7, -15, 12}, 
     {-11, 5, 18}, {-17, -14, 19}, {-6, -16, 17}, {-13, 1, 9}, 
     {-18, 2, 16, 15}, {-5, 3, 14}, {-19, 4, 7}}
 
DiagramN1[181] = {{6, 15, 11}, {-11, -9, -13}, {-10, 7, 9}, {-12, -8, 13}, 
     {-7, 14, 2, 5}, {-17, -14, 12}, {-18, 16, 19}, {-6, -16, 17}, 
     {-15, 1, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[182] = {{6, 15, 11}, {-11, -9, 7}, {-10, -13, 9}, {-12, -8, 13}, 
     {-7, 14, 2, 5}, {-17, -14, 12}, {-18, 16, 19}, {-6, -16, 17}, 
     {-15, 1, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[183] = {{6, 19, 10}, {-10, -8, -12}, {-9, 7, 8}, {-11, -14, 12}, 
     {-7, 13, 17}, {-16, -13, 11}, {-6, -15, 16}, {-19, 1, 9}, 
     {-17, 2, -5, 18}, {-18, 3, 14}, {5, 4, 15}}
 
DiagramN1[184] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 2, 5}, 
     {-8, -14, -9}, {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-7, -17, 9}, 
     {-6, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[185] = {{7, 6, 11}, {-10, 12, 18}, {-8, -14, -9}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-7, -17, 9}, {-6, 1, 10}, {-18, 2, 5}, 
     {-5, 3, -13, -11}, {-19, 4, 17}}
 
DiagramN1[186] = {{7, 19, 11}, {-11, -9, -13}, {-10, 8, 9}, {-12, -15, 13}, 
     {-8, 14, 17}, {-16, -14, 12}, {-5, -6, 18}, {-19, 1, 10}, {-17, 2, 5}, 
     {-18, 3, 15}, {6, 4, 16, -7}}
 
DiagramN1[187] = {{8, 5, 11}, {-11, -6, -13}, {-7, 12, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {17, -16, 9}, {-10, -17, 19}, {-8, 1, 16, -15}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[188] = {{10, 11, 18}, {-6, -7, -13}, {-9, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {17, -16, 8}, {-5, -17, 9}, {-10, 1, 16, -15}, 
     {-11, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[189] = {{10, 11, 18}, {-5, -6, -13}, {-8, 12, 14}, {-7, -14, 13}, 
     {-12, 15, 19}, {-9, -16, 7}, {-15, 17, 16}, {-10, 1, 9}, 
     {-11, 2, -17, 8}, {-18, 3, 5}, {-19, 4, 6}}
 
DiagramN1[190] = {{10, 11, 18}, {-5, -6, -13}, {-8, 12, 19}, {-7, -14, 13}, 
     {-12, 15, 14}, {17, -16, 7}, {-15, -9, 16}, {-10, 1, 9}, 
     {-11, 2, -17, 8}, {-18, 3, 5}, {-19, 4, 6}}
 
DiagramN1[191] = {{12, -6, 8}, {-8, -7, -13}, {-5, 18, 7}, {-9, -14, -10}, 
     {13, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, {-12, 1, 10}, {6, 2, 11}, 
     {-18, 3, 15, 14}, {-19, 4, 5}}
 
DiagramN1[192] = {{18, 5, 11}, {-11, -7, -13}, {-6, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[193] = {{18, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -6, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[194] = {{18, 6, 11}, {-11, -8, -13}, {-7, 12, 8}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, -9, -14}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[195] = {{18, 6, 11}, {-11, -8, -13}, {15, 12, 8}, {-9, -14, 13}, 
     {-12, -7, 14}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, -16, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[196] = {{18, 6, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -17, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -5, 17}, 
     {-18, 2, 1, 9}, {-6, 3, 10}, {5, 4, -19}}
 
DiagramN1[197] = {{18, 7, 11}, {-11, -8, -13}, {15, 12, 8}, {-9, -14, 13}, 
     {-12, -17, 14}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, -16, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[198] = {{18, 11, 10}, {-9, -8, -13}, {-10, 12, 8}, {-19, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, {-5, 1, -16, 19}, 
     {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[199] = {{18, 11, 10}, {-8, -7, -13}, {-10, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 5}, {6, -17, 8}, {-18, 2, 1, 9}, 
     {-11, 3, -6}, {-5, 4, 16}}
 
DiagramN1[200] = {{18, 15, 11}, {-10, -7, -13}, {-11, 12, 7}, {-5, -14, 13}, 
     {-12, 8, 14}, {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, 
     {-18, 1, 2, 9}, {-15, 3, 6}, {-19, 4, 5}}
 
DiagramN1[201] = {{-16, 8, 7, 17}, {-10, -11, -12}, {-9, 6, 11}, 
     {-5, -13, 12}, {-6, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-7, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 13}, {-19, 5, 15}}
 
DiagramN1[202] = {{1, 5, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, -10}, 
     {-13, 16, 15}, {14, -17, 9}, {-16, 18, 17}, {-11, -18, 19}, {-5, 2, 10}, 
     {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[203] = {{1, 5, 6, 12}, {-12, -8, -14}, {16, 13, 8}, {-9, -15, 14}, 
     {-13, -7, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 19}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[204] = {{1, 9, 16, 11}, {-11, -8, -13}, {-10, 2, 8}, 
     {-14, -15, 13}, {-5, 12, 18}, {-17, -12, 14}, {-6, 19, 15}, 
     {-9, -7, 17}, {-16, 5, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[205] = {{5, 1, 6, 11}, {-11, -9, -13}, {7, 12, 9}, {-15, -14, 13}, 
     {-12, -10, 14}, {-17, -16, 15}, {-7, 19, 18}, {-5, -8, 17}, {-6, 2, 10}, 
     {-18, 3, 16}, {-19, 4, 8}}
 
DiagramN1[206] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-15, -9, 13}, {-6, 14, 18}, {-17, -14, 15}, {-8, 16, 19}, 
     {-5, -16, 17}, {-7, 2, 10}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[207] = {{6, 1, 5, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-8, -14, -9}, {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[208] = {{6, 11, 10}, {-10, -7, -12}, {-9, 14, 18, 17}, 
     {-13, -5, 12}, {-8, -15, 13}, {-14, 16, 19}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[209] = {{7, 13, 11}, {-11, -9, -12}, {-10, 1, 9}, {-8, -15, 12}, 
     {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 5, 18, 10}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[210] = {{-16, 6, 10, 17}, {-7, -8, -12}, {-9, 11, 8}, 
     {-5, -13, 12}, {-11, 14, 13}, {-6, -15, 5}, {-14, 19, 18}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[211] = {{-16, 8, 7, 17}, {-10, -11, -12}, {-9, 6, 11}, 
     {-5, -13, 12}, {-6, 14, 18}, {-8, -15, 5}, {-14, 16, 19}, {-7, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 13}, {-19, 4, 15}}
 
DiagramN1[212] = {{5, 16, 17}, {-10, -9, -12}, {-6, 11, 18, 9}, 
     {-13, -14, 12}, {-8, -11, 13}, {-7, 15, 14}, {-5, -15, 19}, {-16, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[213] = {{7, 13, 11}, {-11, -9, 5, 18}, {-10, -12, 9}, 
     {-8, -15, 12}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, 
     {-13, 1, 10}, {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[214] = {{5, 14, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -7, 12}, 
     {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-5, -15, 16}, {-14, 6, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 7}}
 
DiagramN1[215] = {{5, 17, 10}, {-10, -11, -12}, {-19, -14, 12}, {-7, 13, 18}, 
     {-16, -13, 19}, {-8, -9, 14}, {-5, -15, 16}, {-17, 1, 6}, 
     {-6, 2, 7, 11}, {-18, 3, 8}, {9, 4, 15}}
 
DiagramN1[216] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-19, -14, 12}, 
     {-6, 13, 18}, {-16, -13, 19}, {-7, -8, 14}, {-5, -15, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {8, 4, 15}}
 
DiagramN1[217] = {{6, 13, 10}, {-10, -8, -12}, {-9, 1, 8}, {-7, -15, 12}, 
     {-11, 5, 18}, {-17, -14, 19}, {-6, -16, 17}, {-13, 11, 9}, 
     {-18, 2, 16, 15}, {-5, 3, 14}, {-19, 4, 7}}
 
DiagramN1[218] = {{6, 15, 11}, {-11, -9, -13}, {-10, 1, 9}, {-12, -8, 13}, 
     {-7, 14, 2, 5}, {-17, -14, 12}, {-18, 16, 19}, {-6, -16, 17}, 
     {-15, 7, 10}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[219] = {{7, 19, 11}, {-11, -9, -13}, {-10, 8, 9}, {-12, -15, 13}, 
     {-8, 14, 18}, {-17, -14, 12}, {-5, -6, 3, 15}, {-7, -16, 17}, 
     {-19, 1, 10}, {-18, 2, 5}, {6, 4, 16}}
 
DiagramN1[220] = {{7, 19, 11}, {-11, -9, -13}, {-10, 8, 9}, {-8, 14, 17}, 
     {-16, -14, 12}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 10}, {-17, 2, 5}, 
     {-18, 3, 13, -12}, {6, 4, 15}}
 
DiagramN1[221] = {{1, 9, 15, 11}, {-11, -8, -13}, {-10, 2, 8}, {-14, -7, 13}, 
     {-5, 12, 18}, {-17, -12, 14}, {-6, 16, 19}, {-9, -16, 17}, {-15, 5, 10}, 
     {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[222] = {{6, 11, 10}, {-10, -7, -12}, {-9, 14, 18, 17}, 
     {-13, -5, 12}, {-8, -15, 4}, {-14, 16, 19}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 13, 15}}
 
DiagramN1[223] = {{-16, 8, 10, 17}, {-9, -6, -12}, {-5, 11, 18}, 
     {-7, -13, -8}, {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-10, 1, 5}, 
     {-17, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[224] = {{-16, 8, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, 
     {-7, -13, -8}, {-5, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[225] = {{5, 12, 11}, {-11, -7, -6}, {-10, 14, 13, 17}, 
     {-8, -13, -9}, {18, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[226] = {{13, 14, 11}, {-11, -8, -5}, {-10, 6, 18, 8}, {-7, -15, 5}, 
     {-17, -6, 19}, {-12, 16, 15}, {-9, -16, 17}, {-13, 1, 9}, {-14, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[227] = {{-15, 16, 19, 10}, {-10, -8, -12}, {-9, 11, 8}, 
     {-6, -5, 12}, {-11, 13, 17}, {-16, -13, 18}, {-7, -14, 5}, {-19, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[228] = {{-8, -15, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, 
     {-5, -13, 12}, {-6, 14, 13}, {-14, 16, 19}, {18, -16, 8}, {-7, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[229] = {{5, 6, 13}, {-10, -11, -12}, {-9, 17, 18, 11}, 
     {-19, -14, 12}, {-16, -17, 19}, {-7, 15, -8}, {-5, -15, 16}, {-6, 1, 9}, 
     {-13, 2, 10}, {-18, 3, 7}, {8, 4, 14}}
 
DiagramN1[230] = {{8, 19, 11}, {-10, 12, 9}, {-6, -5, -11, -9}, 
     {-12, 13, 17}, {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, 
     {-19, 1, 10}, {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[231] = {{8, 16, 6, 10}, {-10, -11, -12}, {-9, 5, 17}, 
     {-15, -13, 12}, {-5, 7, 13}, {-16, -14, 15}, {-7, 19, 18}, {-6, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 14}, {-19, 4, -8}}
 
DiagramN1[232] = {{5, 16, 11}, {-11, -8, -13}, {-10, 2, 8}, {-14, -15, 13}, 
     {-17, -12, 14}, {-6, 7, 15}, {-9, -7, 19}, {-5, 1, 9}, 
     {-16, 12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[233] = {{-17, 10, 6}, {-6, -19, -12}, {-8, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {16, -15, 7}, {-14, -9, 15}, {-10, -16, 8}, 
     {17, 1, 2, 9}, {-18, 3, -5}, {5, 4, 19}}
 
DiagramN1[234] = {{-17, 10, 7}, {-7, -19, -12}, {-9, 11, 18}, {-8, -13, 12}, 
     {-11, 14, 13}, {16, -15, 8}, {-10, -16, 9}, {17, 1, 5}, 
     {-5, 2, 15, -14}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[235] = {{-7, -19, -13}, {-9, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -10, 16}, {-11, -17, 9}, {11, 7, 1, 5}, {-5, 2, 10}, 
     {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[236] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 14}, {-8, -14, 7}, 
     {-12, 15, 19}, {-10, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {-19, 4, 13}}
 
DiagramN1[237] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 14}, {-8, -14, 7}, 
     {-12, 15, 19}, {-10, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[238] = {{7, 13, 11}, {-11, -9, 12}, {-8, -15, 9, -10}, 
     {-12, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 1, 10}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[239] = {{8, 9, 11}, {-11, -14, -13}, {-16, 6, 14}, {-12, -7, 13}, 
     {-6, 15, 18}, {-19, 17, 7}, {-10, -17, 16}, {-8, 1, -15, 12}, 
     {-9, 2, 10}, {-18, 3, 5}, {-5, 4, 19}}
 
DiagramN1[240] = {{17, 10, 12}, {-8, 11, 19}, {-7, -13, 6}, {-11, 14, 18}, 
     {-9, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, -6, -12}, {-19, 4, 13}}
 
DiagramN1[241] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 14}, {-8, -14, 13}, 
     {-12, 15, 19}, {-10, -16, 8}, {-15, 17, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-6, 3, -17, 9}, {-19, 4, 7}}
 
DiagramN1[242] = {{18, 11, 13}, {-13, -7, -6}, {-9, 12, 19}, {-8, -14, 6}, 
     {-12, 15, 3, 7}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-19, 4, 14}}
 
DiagramN1[243] = {{18, 3, 10, 11}, {-11, -13, -6}, {-8, 12, 19}, 
     {-14, -7, 6}, {-12, 15, 13}, {-9, -16, 14}, {-15, 17, 16}, 
     {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 7}}
 
DiagramN1[244] = {{18, 3, 10, 11}, {-11, -7, -13}, {15, 12, 7}, 
     {-8, -14, 13}, {-12, -6, 14}, {-9, -16, 8}, {-15, 17, 16}, 
     {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 6}}
 
DiagramN1[245] = {{5, 11, 17, 10}, {-10, -9, 2}, {-16, -14, 12}, 
     {-5, 13, 18}, {-15, -13, 16}, {-6, 7, 14}, {-11, -7, 19}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[246] = {{7, 6, 11}, {-11, -18, -12}, {-10, 14, 13, 17}, 
     {-8, -13, -9}, {12, -15, 8}, {-14, 19, 15}, {-7, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[247] = {{5, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, {-7, -13, -8}, 
     {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[248] = {{5, 15, 17}, {-9, -7, -12}, {14, 11, 7}, {-10, -13, 12}, 
     {-6, -8, 10}, {-14, 18, 8}, {-5, -16, 19}, {-15, 1, 13, -11}, 
     {-17, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[249] = {{5, 17, 10}, {-10, -8, -12}, {14, 11, 8}, {-9, -13, 12}, 
     {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 13, -11}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[250] = {{5, 17, 10}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -9, 13}, {-6, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[251] = {{5, 17, 18}, {-10, -7, -12}, {-8, -13, -9}, {-11, 14, 13}, 
     {12, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 11, 7}, 
     {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[252] = {{5, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, {-7, -13, -8}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[253] = {{8, -6, 11}, {-11, -5, -13}, {-17, 18, 5}, {-12, -16, 13}, 
     {-7, 9, 14}, {-10, -15, 12}, {-14, -19, 16}, {-8, 1, 10}, 
     {6, 2, 19, 17}, {-18, 3, 7}, {-9, 4, 15}}
 
DiagramN1[254] = {{11, 5, 7}, {-6, 12, 18}, {-8, -14, -9}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-10, -17, 6}, {-11, 1, 9}, {-5, 2, 10}, 
     {-18, 3, -13, -7}, {-19, 4, 17}}
 
DiagramN1[255] = {{18, 6, 11}, {-11, -7, -13}, {-17, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -5, 17}, 
     {-18, 2, 1, 9}, {-6, 3, 10}, {5, 4, -19}}
 
DiagramN1[256] = {{18, 7, 11}, {-11, -8, -13}, {-17, 12, 8}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, -9, -14}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[257] = {{18, 11, 10}, {-10, -8, -13}, {-9, 12, 8}, {-19, -14, 13}, 
     {-12, 15, 6}, {-15, 17, 14}, {7, -17, 9}, {-18, 2, 5}, {-5, 1, -16, 19}, 
     {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[258] = {{18, 11, 10}, {-10, -7, -13}, {-8, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 5}, {-9, -16, 19}, {-15, 17, 14}, {6, -17, 8}, {-18, 2, 1, 9}, 
     {-11, 3, -6}, {-5, 4, 16}}
 
DiagramN1[259] = {{5, 1, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[260] = {{5, 1, 7, 11}, {-11, -8, -13}, {15, 12, 8}, {-9, -14, 13}, 
     {-12, -10, 14}, {-6, -16, 9}, {-15, 18, 16}, {-5, -17, 19}, {-7, 2, 10}, 
     {-18, 3, 17}, {-19, 4, 6}}
 
DiagramN1[261] = {{5, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, {-13, -14, 12}, 
     {-6, 8, 14}, {-15, -19, 13}, {-8, 16, 18}, {-5, -16, 15}, {-7, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 4, 19}}
 
DiagramN1[262] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-14, -15, 13}, 
     {-6, 8, 15}, {-16, -19, 14}, {-8, 17, 3, 9}, {-5, -17, 16}, {-7, 1, 10}, 
     {-18, 2, 12}, {-9, 4, 19}}
 
DiagramN1[263] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-14, -15, 13}, 
     {-6, 8, 15}, {-8, 17, 19}, {-5, -17, 16}, {-7, 1, 10}, {-18, 2, 12}, 
     {-19, 3, 9}, {-9, 4, 14, -16}}
 
DiagramN1[264] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, {-7, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[265] = {{5, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, {-7, -13, 12}, 
     {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[266] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 18}, {-8, -14, 3, 6}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, {-13, 1, 10}, 
     {-18, 2, 7}, {-19, 4, 17}}
 
DiagramN1[267] = {{5, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[268] = {{6, 5, 10}, {-10, -18, -12}, {-9, 11, 17}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, -6}, {-14, 19, 15}, {7, -16, 8}, {-5, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[269] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 2, 5}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, -7}, {-15, 19, 16}, {8, -17, 9}, 
     {-6, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[270] = {{7, 6, 11}, {-10, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, -7}, {-15, 19, 16}, {8, -17, 9}, {-6, 1, 10}, {-18, 2, 5}, 
     {-5, 3, -13, -11}, {-19, 4, 17}}
 
DiagramN1[271] = {{6, 1, 5, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[272] = {{5, 15, 11}, {-11, -8, -13}, {-10, 2, 8}, {-14, -7, 13}, 
     {-17, -12, 14}, {-6, 16, 19}, {-9, -16, 17}, {-5, 1, 9}, 
     {-15, 12, 18, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[273] = {{-16, 8, 6, 10}, {-10, -11, -12}, {-9, 5, 17}, 
     {-13, -14, 12}, {-5, 18, 14}, {-8, -15, 4}, {-7, 16, 19}, {-6, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 7}, {-19, 13, 15}}
 
DiagramN1[274] = {{-16, 8, 11, 10}, {-10, -7, -12}, {-9, 5, 17}, 
     {-13, -6, 12}, {-5, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 13, 15}}
 
DiagramN1[275] = {{-8, -15, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[276] = {{-18, 11, 7}, {-9, 12, 19}, {-8, -14, 13}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -10, 16}, {-11, -17, 9}, {18, 1, 5}, {-5, 2, 10}, 
     {-19, 3, -6}, {6, 4, -13, -7}}
 
DiagramN1[277] = {{-18, 11, 7}, {-7, -19, -13}, {-9, 12, 3, -6}, 
     {-8, -14, 13}, {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, 
     {-11, -17, 9}, {18, 1, 5}, {-5, 2, 10}, {6, 4, 19}}
 
DiagramN1[278] = {{-17, 10, 6}, {-6, -19, -12}, {-8, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {16, -15, 7}, {-14, -9, 15}, {-10, -16, 8}, {17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 4, 19}}
 
DiagramN1[279] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {-19, 4, 13}}
 
DiagramN1[280] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[281] = {{5, 7, 11}, {-11, -12, -6}, {-16, 8, 14}, {-13, -14, 19}, 
     {-8, 15, 12}, {-10, 9, 13}, {-15, 17, -9}, {-7, -17, 16}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[282] = {{5, 11, 17}, {-10, -7, -12}, {-6, 14, 13, 18}, 
     {-8, -13, -9}, {12, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[283] = {{5, 15, 17}, {-6, -11, -12}, {-9, 10, 18, 11}, 
     {-13, -14, 12}, {-16, -10, 13}, {-7, 19, 14}, {-5, -8, 16}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[284] = {{5, 16, 17}, {-6, 7, 10}, {-13, -14, -11, -10}, 
     {-7, 12, 18}, {-9, -12, 13}, {-8, 15, 14}, {-5, -15, 19}, {-16, 1, 6}, 
     {-17, 2, 11}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[285] = {{7, 9, 16}, {-17, -11, 8}, {-12, 10, 11}, {-5, -14, -8}, 
     {-10, 13, 18}, {-7, -13, 19}, {-9, -15, 12}, {-16, 1, 6}, {-6, 2, 17}, 
     {-18, 3, 15, 14}, {-19, 4, 5}}
 
DiagramN1[286] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, 14}, {-7, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[287] = {{13, 14, 11}, {-10, 5, 8}, {-7, -15, -11, -8}, {-5, 6, 18}, 
     {-17, -6, 19}, {-12, 16, 15}, {-9, -16, 17}, {-13, 1, 9}, {-14, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 7}}
 
DiagramN1[288] = {{17, 6, 10}, {-10, -11, -12}, {-18, 7, 13}, {-15, -13, 19}, 
     {-7, 14, 11}, {-9, 8, 15}, {-14, 16, -8}, {-6, -16, 18}, {-17, 1, 2, 9}, 
     {-19, 3, -5}, {5, 4, 12}}
 
DiagramN1[289] = {{17, 7, 10}, {-10, -11, -12}, {-18, 8, 13}, {-15, -13, 19}, 
     {-8, 14, 11}, {-14, 16, -9}, {-7, -16, 18}, {-17, 1, 5}, {-5, 2, 9, 15}, 
     {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[290] = {{17, 11, 10}, {-10, -12, -14}, {-13, -15, 14}, 
     {-6, -16, 18}, {-9, 16, 13}, {-7, 8, 15}, {-11, -8, 19}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6, 12}}
 
DiagramN1[291] = {{18, 6, 11}, {-11, -13, -7}, {-17, 12, 19}, {-9, -14, 7}, 
     {-12, 15, 14}, {4, 8, -16, 9}, {-15, -10, 16}, {-6, -8, 17}, 
     {-18, 1, 5}, {-5, 2, 10}, {-19, 3, 13}}
 
DiagramN1[292] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {17, -16, 8}, {-15, -10, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-6, 3, -17, 9}, {-19, 4, 7}}
 
DiagramN1[293] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 14}, {-8, -14, 19}, 
     {-12, 15, 13}, {-10, -16, 8}, {-15, 17, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-7, 3, -17, 9}, {-19, 4, 6}}
 
DiagramN1[294] = {{18, 12, 11}, {-11, -13, -15}, {-7, 6, 13}, {-14, -16, 15}, 
     {-6, -17, 3, 8}, {-10, 17, 14}, {-8, 9, 16}, {-12, -9, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-19, 4, 7}}
 
DiagramN1[295] = {{-16, 8, 12, 10}, {-10, -6, -5}, {-9, 11, 17}, 
     {-7, -13, -8}, {-11, 14, 13}, {18, -15, 7}, {-14, 19, 15}, {-12, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[296] = {{-8, -15, 10, 17}, {-9, -6, -12}, {-5, 11, 18}, 
     {-7, -13, 12}, {-11, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-10, 1, 5}, 
     {-17, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[297] = {{18, 3, 10, 11}, {-11, -13, -6}, {-16, 12, 13}, 
     {-14, -7, 6}, {-12, 15, 19}, {-9, -15, 14}, {-17, 8, 7}, {-10, -8, 16}, 
     {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 17}}
 
DiagramN1[298] = {{18, 3, 10, 11}, {-11, -7, -13}, {-6, 12, 7}, 
     {-8, -14, -9}, {-12, 15, 14}, {13, -16, 8}, {-15, 17, 16}, 
     {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 6}}
 
DiagramN1[299] = {{18, 3, 10, 11}, {-11, -7, -13}, {15, 12, 7}, 
     {-8, -14, 13}, {-12, -17, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-10, -6, 17}, {-18, 2, 5}, {-5, 1, 9}, {6, 4, -19}}
 
DiagramN1[300] = {{5, 6, 11}, {-11, -12, -13}, {-10, 15, 14, 18}, 
     {-7, -14, -8}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[301] = {{5, 7, 17}, {-10, -11, -12}, {-9, 6, 11}, {-6, 14, 18}, 
     {-8, -15, -13, 12}, {-14, 16, 19}, {-5, -16, 8}, {-7, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 13}, {-19, 4, 15}}
 
DiagramN1[302] = {{5, 12, 11}, {-11, -7, -6}, {-10, 14, 13, 17}, 
     {-8, -13, 18}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[303] = {{5, 16, 11}, {-11, -8, -13}, {-10, 2, 8}, {-14, -15, 13}, 
     {-17, -12, 14}, {-6, 19, 15}, {-9, -7, 17}, {-5, 1, 9}, 
     {-16, 12, 18, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[304] = {{5, 16, 12}, {-11, 2, 9}, {-14, -15, -12, -9}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 6, 11}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[305] = {{-16, 8, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 4}, {-14, 16, 19}, {-7, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 5}, {-19, 18, 15}}
 
DiagramN1[306] = {{5, 7, 15}, {-10, -9, -12}, {14, 11, 9}, {-6, -13, 12}, 
     {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, {-7, 1, 13, -11}, 
     {-15, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[307] = {{5, 10, 17}, {-7, -8, -12}, {14, 11, 8}, {-11, -9, 13}, 
     {-6, -15, -13, 12}, {-14, 19, 18}, {-5, -16, 6}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[308] = {{5, 15, 10}, {-10, -9, -12}, {17, 8, 9}, {-11, -13, 12}, 
     {-8, -7, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 16, 18}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[309] = {{5, 15, 17}, {-10, 6, 12}, {-13, -14, -7, -12}, 
     {-6, 11, 18}, {-16, -11, 13}, {-8, 19, 14}, {-5, -9, 16}, {-15, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[310] = {{5, 16, 11}, {-11, -10, -13}, {15, 9, 10}, {-6, -14, 13}, 
     {-9, -8, 14}, {-12, -19, 6}, {-15, 17, 18}, {-5, 1, -17, 12}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[311] = {{5, 17, 10}, {-10, -9, -12}, {6, 11, 9}, {-14, -13, 12}, 
     {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 13, -11}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[312] = {{5, 17, 10}, {-10, -8, -12}, {6, 11, 8}, {-14, -13, 12}, 
     {-11, -9, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[313] = {{6, 16, 11}, {-11, -10, -13}, {7, 9, 10}, {-12, -14, 13}, 
     {-9, -8, 14}, {-15, -5, 12}, {-7, 17, 18}, {-6, -17, 15}, {-16, 1, 8}, 
     {-18, 2, 3, 19}, {-19, 4, 5}}
 
DiagramN1[314] = {{6, 16, 11}, {-11, -10, -13}, {2, 5, 9, 10}, 
     {-12, -14, 13}, {-9, -8, 14}, {-15, -19, 12}, {-5, 17, 18}, 
     {-6, -17, 15}, {-16, 1, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[315] = {{-16, 8, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 18}, {-14, 16, 19}, {-7, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[316] = {{-16, 8, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, 
     {-7, -13, -8}, {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[317] = {{-16, 17, 13, 10}, {-10, -8, 11}, {-9, -12, 8}, 
     {-7, -15, 12}, {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-13, 1, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 7}}
 
DiagramN1[318] = {{-16, 19, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-8, -13, -5}, {-11, 14, 13}, {12, -15, 8}, {-14, 18, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 16}, {-19, 4, 5}}
 
DiagramN1[319] = {{-16, 19, 17, 10}, {-10, -7, -12}, {14, 11, 7}, 
     {-8, -13, 12}, {-11, -9, 13}, {-5, -15, 8}, {-14, 18, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 16}, {-19, 4, 5}}
 
DiagramN1[320] = {{-8, -15, 12, 10}, {-10, -6, -5}, {-9, 11, 17}, 
     {-7, -13, 18}, {-11, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-12, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[321] = {{5, 1, 9, 15}, {-10, -8, -12}, {14, 11, 8}, {-6, -13, 12}, 
     {-11, -9, 13}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[322] = {{6, 17, 11}, {-11, -7, -12}, {-10, 14, 13, 18}, 
     {-8, -13, -9}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[323] = {{12, 13, 11}, {-11, -9, -7}, {-10, 6, 17, 9}, {-8, -14, 7}, 
     {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[324] = {{-15, 19, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, 
     {-16, -14, 12}, {-6, 13, 18}, {-8, -13, 16}, {-7, 15, 14}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[325] = {{-16, 17, 6, 15}, {-10, -8, -12}, {14, 11, 8}, 
     {-5, -13, 12}, {-11, -9, 13}, {-17, -19, 5}, {-14, 16, 18}, {-6, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[326] = {{5, 16, 12}, {-11, 2, 9}, {-14, -15, -12, -9}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 6, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[327] = {{-16, 19, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-7, -13, -8}, {-5, 14, 13}, {18, -15, 7}, {-14, 16, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[328] = {{5, 17, 10}, {-10, -11, -12}, {-9, 13, 18, 11}, 
     {-14, -8, 12}, {-16, -13, 14}, {-7, 15, 19}, {-5, -15, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[329] = {{5, 17, 10}, {-10, -8, -12}, {19, 18, 11, 8}, 
     {-14, -13, 12}, {-11, -9, 13}, {-16, -15, 14}, {-5, -7, 16}, 
     {-17, 1, 6}, {-6, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[330] = {{12, 13, 10}, {-10, -8, 11}, {-7, -14, 8, -9}, 
     {-11, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[331] = {{-16, 17, 6, 15}, {-10, -8, -12}, {-9, 11, 8}, 
     {-5, -13, 12}, {-11, 14, 13}, {-17, -19, 5}, {-14, 16, 18}, {-6, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[332] = {{-15, 16, 13, 10}, {-10, -6, -12}, {-9, 5, 6}, 
     {-8, -14, 12}, {-5, 7, 18}, {-16, -7, 19}, {-11, 15, 14}, {-13, 1, 17}, 
     {-17, 2, 9}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[333] = {{5, 6, 15}, {-10, -8, -12}, {14, 11, 8}, {-11, -9, 13}, 
     {-17, -19, -13, 12}, {-14, 16, 18}, {-5, -16, 17}, {-6, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[334] = {{5, 11, 17}, {-10, 18, 12}, {-8, -13, -9}, {-6, 14, 13}, 
     {-7, -12, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[335] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, -8}, 
     {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 14, 13}, {16, 4, -19}}
 
DiagramN1[336] = {{5, 17, 10}, {-10, -8, -12}, {14, 11, 8}, {-15, -13, 12}, 
     {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[337] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {12, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 16}, {-19, 4, -8, -13}}
 
DiagramN1[338] = {{5, 17, 10}, {-10, -7, -12}, {14, 11, 7}, {-15, -13, 12}, 
     {-11, -9, 13}, {-16, -8, 15}, {-14, 18, 8}, {-5, 19, 16}, 
     {-17, 1, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[339] = {{5, 17, 11}, {-10, 6, 12}, {-8, -13, -9}, {-6, 14, 13}, 
     {18, -15, 8}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, -11, -12}, {-19, 4, 9}}
 
DiagramN1[340] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, -9}, 
     {-6, 15, 14}, {3, 13, -16, 8}, {-15, 17, 16}, {-5, -17, 19}, 
     {-18, 1, 7}, {-7, 2, 10}, {-19, 4, 9}}
 
DiagramN1[341] = {{5, 18, 11}, {-11, -12, -13}, {-10, 3, 6, 12}, 
     {-8, -14, -9}, {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-18, 1, 7}, {-7, 2, 10}, {17, 4, -19}}
 
DiagramN1[342] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[343] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[344] = {{1, 9, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-7, -14, -8}, {-6, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[345] = {{5, 1, 6, 11}, {-11, -8, -13}, {15, 12, 8}, {-16, -14, 13}, 
     {-12, -10, 14}, {-17, -9, 16}, {-15, 18, 9}, {-5, 19, 17}, {-6, 2, 10}, 
     {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[346] = {{5, 7, 12}, {-11, 6, 18}, {-8, -14, -9}, {-6, 15, 14}, 
     {-12, -13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-7, 2, 11}, {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[347] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 17}, {-6, -14, 13}, 
     {-7, 16, 19, 14}, {-9, -15, 18}, {-5, -16, 9}, {-8, 1, 10}, 
     {-17, 2, 12}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[348] = {{5, 15, 10}, {-10, -9, -12}, {-7, 1, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 8, 7}, 
     {-17, 2, 16, 18}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[349] = {{5, 16, 11}, {-11, -10, -13}, {-8, 2, 10}, {-6, -14, 13}, 
     {-9, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-5, 1, -17, 12}, 
     {-16, 9, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[350] = {{6, 16, 11}, {-11, -10, -13}, {-8, 1, 10}, {-12, -14, 13}, 
     {-9, 7, 14}, {-15, -5, 12}, {-7, 17, 18}, {-6, -17, 15}, {-16, 9, 8}, 
     {-18, 2, 3, 19}, {-19, 4, 5}}
 
DiagramN1[351] = {{6, 16, 11}, {-11, -10, -13}, {-8, 1, 10}, {-12, -14, 13}, 
     {-9, 2, 5, 14}, {-15, -19, 12}, {-5, 17, 18}, {-6, -17, 15}, 
     {-16, 9, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[352] = {{9, 10, 12}, {-12, -17, -6}, {-10, 5, 16}, {-14, -7, 6}, 
     {-5, 13, 7}, {-11, -19, 14}, {-13, 15, 18}, {-9, -15, 11}, 
     {-16, 1, 2, 17}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[353] = {{10, 11, 13}, {-13, -17, -7}, {-11, 5, 1, 6}, {-15, -8, 7}, 
     {-5, 14, 8}, {-12, -19, 15}, {-14, 16, 18}, {-10, -16, 12}, {-6, 2, 17}, 
     {-18, 3, 9}, {-9, 4, 19}}
 
DiagramN1[354] = {{-16, 8, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-13, -14, 12}, {-5, 7, 18}, {-8, -15, 4}, {-7, 16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 14}, {-19, 13, 15}}
 
DiagramN1[355] = {{1, 9, 16, 11}, {-11, -10, -13}, {-7, 2, 10}, 
     {-5, -14, 13}, {-8, 15, 14}, {-12, -19, 5}, {-15, 17, 18}, 
     {-9, -17, 12}, {-16, 8, 7}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[356] = {{5, 9, 11}, {-9, 10, 16}, {-7, -12, -11, -17}, 
     {-10, 13, 18}, {-8, -14, 4}, {-13, 15, 19}, {-5, -15, 8}, {-16, 1, 6}, 
     {-6, 2, 17}, {-18, 3, 12}, {-19, 7, 14}}
 
DiagramN1[357] = {{5, 17, 10}, {-10, -11, -12}, {-9, 14, 13, 11}, 
     {-7, -13, -8}, {18, -15, 7}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[358] = {{-16, 19, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-7, -13, 18}, {-5, 14, 13}, {-8, -15, 4}, {-14, 16, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 7, 8}}
 
DiagramN1[359] = {{-15, 16, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, 
     {-19, -14, 12}, {-6, 13, 18}, {-16, -13, 19}, {-7, -8, 14}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {8, 4, 15}}
 
DiagramN1[360] = {{-7, 16, 17, 10}, {-9, -8, -12}, {-10, 11, 8}, 
     {-14, -13, 12}, {-11, 6, 13}, {-16, -15, 14}, {-6, 19, 18}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[361] = {{6, 13, 11}, {-10, 5, 7}, {-9, -14, -11, -7}, {-5, 8, 18}, 
     {-16, -8, 19}, {-12, 15, 14}, {-6, -15, 16}, {-13, 1, 17}, {-17, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 9}}
 
DiagramN1[362] = {{-15, 16, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-14, -8, 12}, {-5, 13, 18}, {-16, -13, 14}, {-7, 15, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[363] = {{15, 11, 17, 10}, {-10, -9, 2}, {-5, -13, 12}, 
     {-15, 7, 13}, {-16, -6, 5}, {-7, 19, 18}, {-11, -14, 16}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 6}, {-19, 4, 14}}
 
DiagramN1[364] = {{5, 16, 11}, {-11, -10, -13}, {15, 8, 10}, {-8, -7, 14}, 
     {-12, -19, -14, 13}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 7}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[365] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-13, -14, 12}, 
     {-6, 16, 19, 18}, {-8, -15, 13}, {-5, -16, 8}, {-17, 1, 7}, {-7, 2, 9}, 
     {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[366] = {{-16, 14, 15, 10}, {-10, -8, 17}, {-9, -12, 8}, 
     {-11, -13, 12}, {-5, 6, 13}, {-14, -19, 11}, {-6, 16, 18}, {-15, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[367] = {{5, 11, 17, 10}, {-10, -9, -12}, {-16, -14, 12}, 
     {-5, 13, 18}, {-15, -13, 16}, {-6, 7, 14}, {-11, -7, 19}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[368] = {{-16, 15, 6, 10}, {-10, -11, -12}, {-9, 5, 17}, 
     {-13, -14, 12}, {-5, 7, 14}, {-15, -19, 13}, {-7, 16, 18}, {-6, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[369] = {{5, 17, -8, -12}, {14, 11, 8}, {-9, -13, 12}, 
     {-11, -10, 13}, {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[370] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[371] = {{5, 7, 15}, {-10, -8, -12}, {14, 11, 8}, {-6, -13, 12}, 
     {-11, -9, 13}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, {-7, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 4, 19}}
 
DiagramN1[372] = {{5, 7, 16}, {-11, -9, -13}, {15, 12, 9}, {-6, -14, 13}, 
     {-12, -10, 14}, {-18, -19, 6}, {-15, 17, 3, 8}, {-5, -17, 18}, 
     {-7, 1, 10}, {-16, 2, 11}, {-8, 4, 19}}
 
DiagramN1[373] = {{5, 11, 18}, {-7, -8, -13}, {3, 15, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 6}, {-15, 17, 19}, {-5, -17, 9}, {-11, 1, 10}, 
     {-18, 2, 7}, {-19, 4, 16}}
 
DiagramN1[374] = {{5, 17, 18}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[375] = {{5, 17, 18}, {-10, -6, -12}, {14, 11, 6}, {-7, -13, 12}, 
     {-11, -9, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[376] = {{10, 11, 18}, {-5, -6, -13}, {-8, 12, 19}, {-7, -14, -9}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, {-10, 1, 9}, 
     {-11, 2, -17, 8}, {-18, 3, 5}, {-19, 4, 6}}
 
DiagramN1[377] = {{11, -6, 8}, {-8, -7, -13}, {-5, 18, 7}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 17, 16}, {-10, -17, 19}, {-11, 1, -9, -14}, 
     {6, 2, 10}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[378] = {{13, 10, 17}, {-6, -7, 11}, {9, 12, 18}, {-8, -15, -11}, 
     {-12, 14, 19}, {-5, -14, 8}, {-10, -16, -9}, {-13, 1, 5}, {-17, 2, 6}, 
     {-18, 3, 7}, {-19, 4, 16, 15}}
 
DiagramN1[379] = {{18, 5, 11}, {-6, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[380] = {{18, 6, 11}, {-7, -8, -13}, {-11, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, -16, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[381] = {{18, 15, 11}, {-11, -7, -13}, {8, 12, 7}, {-5, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, 
     {-18, 1, 2, 9}, {-15, 3, 6}, {-19, 4, 5}}
 
DiagramN1[382] = {{-16, 8, 10, 17}, {-6, -7, -12}, {18, 11, 7}, 
     {-5, -13, 12}, {-11, -9, 13}, {-8, -15, 4}, {-14, 16, 19}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 5, 15}}
 
DiagramN1[383] = {{1, 5, 6, 12}, {-7, -8, -14}, {-12, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 19}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[384] = {{5, 1, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[385] = {{8, 19, 11}, {-11, -9, -12}, {-10, 1, 9}, {-6, -5, 12}, 
     {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, {-19, 13, 17, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[386] = {{-16, 7, 10}, {-10, -11, -5}, {-15, 18, 11}, 
     {-12, -13, 19}, {-6, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-7, 17, 15}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[387] = {{-16, 8, 10}, {-10, -11, -6}, {-15, 18, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {-14, 16, -9}, {-8, 17, 15}, {-17, 1, 5}, 
     {-5, 2, 9, 12}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[388] = {{-6, 8, 10}, {-10, -11, 17}, {-15, 18, 11}, {-12, -13, 19}, 
     {-7, 14, 13}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, {-5, 2, 9, 12}, 
     {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[389] = {{-6, 8, 11}, {-11, -12, 1, 5}, {-16, 18, 12}, 
     {-13, -14, 19}, {-7, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, 
     {-8, -17, 16}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[390] = {{-5, 7, 10}, {-10, -11, 17}, {-15, 18, 11}, {-12, -13, 19}, 
     {-6, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[391] = {{8, 6, 11}, {-11, -5, -13}, {-9, 12, 18}, {-14, -7, 13}, 
     {-12, 15, 16}, {-15, 17, 19}, {-10, -17, 9}, {-8, 1, -16, 14}, 
     {-6, 2, 10}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[392] = {{10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, {-10, 1, -9, -14}, 
     {-11, 2, 6}, {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[393] = {{11, 5, 8}, {-8, -6, -13}, {-7, 12, 18}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 19, 16}, {-10, -17, 7}, {-11, 1, -9, -14}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[394] = {{11, 7, 6}, {-6, 5, -13}, {-9, 12, 18}, {-12, 15, 14}, 
     {19, -16, 8}, {-15, 17, 16}, {-10, -17, 9}, {-11, 1, -8, -14}, 
     {-7, 2, 10}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[395] = {{17, 6, 10}, {-10, -12, -5}, {-8, 11, 18}, {-7, -13, -9}, 
     {-11, 14, 13}, {19, -15, 7}, {-14, 16, 15}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[396] = {{18, 5, 11}, {-11, -6, -13}, {-8, 12, 19}, {-7, -14, -9}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[397] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 13}, {-7, -14, -9}, 
     {-12, 15, 14}, {19, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 5}}
 
DiagramN1[398] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -8, -14}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[399] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-12, 15, 14}, 
     {19, -16, 8}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -8, -14}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[400] = {{1, 5, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, 
     {-8, -15, -10}, {-13, 16, 15}, {14, -17, 8}, {-16, 18, 17}, 
     {-11, -18, 9}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[401] = {{1, 5, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, 
     {-8, -14, -10}, {-12, 15, 14}, {19, -16, 8}, {-15, 17, 16}, 
     {-7, -17, 9}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[402] = {{1, 10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, 
     {-9, -14, -10}, {-12, 15, 14}, {13, -16, 9}, {-15, 17, 16}, 
     {-6, -17, 7}, {-11, 2, 6}, {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[403] = {{8, 5, 11}, {-11, -6, -13}, {-7, 12, 18}, {-12, 15, 14}, 
     {13, -16, 9}, {-15, 17, 16}, {-10, -17, 19}, {-8, 1, -9, -14}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[404] = {{11, 5, 7}, {-6, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {19, -16, 8}, {-15, -9, 16}, {-10, -17, 6}, {-11, 1, 9}, {-5, 2, 10}, 
     {-18, 3, -13, -7}, {-19, 4, 17}}
 
DiagramN1[405] = {{18, 6, 11}, {-17, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -5, 17}, 
     {-18, 2, 1, 9}, {-6, 3, 10}, {5, 4, -19}}
 
DiagramN1[406] = {{18, 7, 11}, {-17, -8, -13}, {-11, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, -16, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[407] = {{18, 11, 10}, {-10, -8, -13}, {15, 12, 8}, {-19, -14, 13}, 
     {-12, -9, 14}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, {-5, 1, -16, 19}, 
     {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[408] = {{18, 11, 10}, {-10, -7, -13}, {15, 12, 7}, {-19, -14, 13}, 
     {-12, -8, 14}, {-9, -16, 19}, {-15, 17, 5}, {6, -17, 8}, {-18, 2, 1, 9}, 
     {-11, 3, -6}, {-5, 4, 16}}
 
DiagramN1[409] = {{-6, 8, 10}, {-10, -11, 17}, {-15, 18, 11}, {-7, 14, 13}, 
     {19, 9, 12}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, 
     {-5, 2, -12, -13}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[410] = {{-5, 7, 10}, {-10, -11, 17}, {-15, 18, 11}, {-12, -13, -9}, 
     {-6, 14, 13}, {19, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[411] = {{8, 6, 11}, {-11, -5, -13}, {-9, 12, 18}, {-14, -7, 13}, 
     {-12, 15, 19}, {-15, 17, 16}, {-10, -17, 9}, {-8, 1, -16, 14}, 
     {-6, 2, 10}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[412] = {{17, 7, 10}, {-10, -11, -5}, {-15, 18, 11}, {-12, -13, 19}, 
     {-6, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {-19, 4, 5}}
 
DiagramN1[413] = {{17, 8, 10}, {-10, -11, -6}, {-15, 18, 11}, {-12, -13, 19}, 
     {-7, 14, 13}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, {-5, 2, 9, 12}, 
     {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[414] = {{10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-6, -17, 7}, {-10, 1, -16, 9}, 
     {-11, 2, 6}, {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[415] = {{11, 5, 8}, {-8, -6, -13}, {-7, 12, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {-10, -17, 7}, {-11, 1, -16, 9}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[416] = {{11, 7, 6}, {-6, 5, -13}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 9}, {-11, 1, -16, 8}, 
     {-7, 2, 10}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[417] = {{17, 6, 10}, {-10, -12, -5}, {-8, 11, 18}, {-7, -13, 19}, 
     {-11, 14, 13}, {-9, -15, 7}, {-14, 16, 15}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[418] = {{18, 5, 11}, {-11, -6, -13}, {-8, 12, 19}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[419] = {{18, 6, 11}, {-11, -13, -5}, {-8, 12, 13}, {-7, -14, 19}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 10}, {-19, 4, 5}}
 
DiagramN1[420] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 8}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[421] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-8, -14, 19}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 9}, {-18, 1, 5}, 
     {-5, 2, -16, 8}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[422] = {{1, 5, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 2, 10}, 
     {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[423] = {{1, 5, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-7, -17, 9}, {-5, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[424] = {{1, 10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {-10, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, {-11, 2, 6}, 
     {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[425] = {{-16, 19, 15, 17}, {-9, -7, -12}, {-6, 11, 7}, 
     {-10, -13, 12}, {-11, 14, 13}, {-5, -8, 10}, {-14, 18, 8}, {-15, 1, 6}, 
     {-17, 2, 9}, {-18, 3, 16}, {-19, 4, 5}}
 
DiagramN1[426] = {{10, 11, 18}, {-5, -6, -13}, {-8, 12, 19}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, 1, 9}, 
     {-11, 2, -17, 8}, {-18, 3, 5}, {-19, 4, 6}}
 
DiagramN1[427] = {{11, -6, 8}, {-8, -7, -13}, {-5, 18, 7}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 19}, {-11, 1, -16, 9}, 
     {6, 2, 10}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[428] = {{18, 5, 11}, {-11, -7, -13}, {-6, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 6}}
 
DiagramN1[429] = {{18, 6, 11}, {-11, -8, -13}, {-7, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, -16, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[430] = {{18, 15, 11}, {-11, -7, -13}, {-10, 12, 7}, {-5, -14, 13}, 
     {-12, 8, 14}, {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, 
     {-18, 1, 2, 9}, {-15, 3, 6}, {-19, 4, 5}}
 
DiagramN1[431] = {{-16, 8, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, 
     {-5, -13, 12}, {-11, 18, 13}, {-8, -15, 4}, {-14, 16, 19}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 5, 15}}
 
DiagramN1[432] = {{1, 5, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 19}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[433] = {{5, 11, 17}, {-7, -8, -13}, {18, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -15, 4}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 16, 19}, {-19, 6, 15}}
 
DiagramN1[434] = {{5, 11, 18}, {-7, -8, -13}, {3, 15, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-15, 17, 19}, {6, -17, 9}, {-11, 1, 10}, 
     {-18, 2, 7}, {-19, 4, 16}}
 
DiagramN1[435] = {{5, 11, 18}, {-7, -8, -13}, {3, 15, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 4}, {-15, 17, 19}, {-5, -17, 9}, {-11, 1, 10}, 
     {-18, 2, 7}, {-19, 6, 16}}
 
DiagramN1[436] = {{5, 12, 11}, {-11, -10, -13}, {8, -7, 10}, {-15, -14, 13}, 
     {7, 6, 18}, {-19, -16, 15}, {-6, 17, 9}, {-5, 1, -17, 19}, {-12, 2, -8}, 
     {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[437] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-13, -14, 12}, 
     {-6, 7, 18}, {-8, -15, 13}, {-7, 16, 19}, {-5, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[438] = {{5, 17, 10}, {-10, -8, -12}, {-9, -13, -6}, {-11, 14, 13}, 
     {12, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 11, 8}, 
     {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[439] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-8, -13, -6}, 
     {-11, 14, 13}, {12, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[440] = {{5, 17, 18}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[441] = {{5, 17, 18}, {-10, -6, -12}, {14, 11, 6}, {-7, -13, 12}, 
     {-11, -9, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[442] = {{6, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, {-7, -12, 5}, 
     {-10, 13, 18}, {-8, -14, 4}, {-13, 15, 19}, {-6, -15, 8}, 
     {-16, 1, 2, 17}, {-18, 3, 12}, {-19, 7, 14}}
 
DiagramN1[443] = {{6, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, {-7, -12, 5}, 
     {-10, 13, 18}, {-8, -14, 7}, {-13, 15, 19}, {-6, -15, 8}, 
     {-16, 1, 2, 17}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[444] = {{6, 10, 12}, {-12, -17, -5}, {-10, 11, 1, 7}, {-8, -13, 5}, 
     {-11, 14, 18}, {-9, -15, 4}, {-14, 16, 19}, {-6, -16, 9}, {-7, 2, 17}, 
     {-18, 3, 13}, {-19, 8, 15}}
 
DiagramN1[445] = {{6, 10, 12}, {-12, -17, -5}, {-10, 11, 1, 7}, {-8, -13, 5}, 
     {-11, 14, 18}, {-9, -15, 8}, {-14, 16, 19}, {-6, -16, 9}, {-7, 2, 17}, 
     {-18, 3, 13}, {-19, 4, 15}}
 
DiagramN1[446] = {{6, 10, 12}, {-10, 11, 17}, {-8, -13, 5}, {-11, 14, 18}, 
     {-9, -15, 4}, {-14, 16, 19}, {-6, -16, 9}, {-17, 1, 7}, 
     {-7, 2, -5, -12}, {-18, 3, 13}, {-19, 8, 15}}
 
DiagramN1[447] = {{6, 15, 10}, {-10, -7, -12}, {-9, 1, 7}, {-11, -18, 12}, 
     {-5, 14, 17}, {-13, -8, -6}, {-14, 19, 8}, {11, -16, 13}, {-15, 5, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[448] = {{6, 15, 10}, {-10, -7, -12}, {-9, 1, 7}, {-11, -18, 12}, 
     {-5, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-6, -16, 13}, {-15, 5, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[449] = {{7, 14, 11}, {-11, -8, -13}, {-10, 2, 5, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 12}, {-15, 17, 19}, {-7, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[450] = {{7, 14, 11}, {-11, -8, 2, 5}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 12}, {-15, 17, 19}, {-7, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[451] = {{7, 16, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -18, 13}, 
     {-6, 15, 2, 5}, {-14, -9, -7}, {-15, 19, 9}, {12, -17, 14}, 
     {-16, 6, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[452] = {{7, 16, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -18, 13}, 
     {-6, 15, 2, 5}, {-14, -9, 12}, {-15, 19, 9}, {-7, -17, 14}, 
     {-16, 6, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[453] = {{7, 16, 11}, {-11, -8, -13}, {-10, 1, 8}, {-6, 15, 18}, 
     {-14, -9, 12}, {-15, 19, 9}, {-7, -17, 14}, {-16, 6, 10}, {-18, 2, 5}, 
     {-5, 3, 13, -12}, {-19, 4, 17}}
 
DiagramN1[454] = {{1, 9, 12, 11}, {-11, -10, -13}, {7, -6, 10}, 
     {-15, -14, 13}, {6, 5, 18}, {-19, -16, 15}, {-5, 17, 8}, {-9, -17, 19}, 
     {-12, 2, -7}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[455] = {{1, 9, 12, 11}, {-11, -10, -13}, {7, 2, 10}, 
     {-15, -14, 13}, {6, 5, 18}, {-19, -16, 15}, {-5, 17, 8}, {-9, -17, 19}, 
     {-12, -6, -7}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[456] = {{5, 1, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[457] = {{5, 1, 7, 11}, {-11, -8, -13}, {-10, 12, 8}, {-9, -14, -6}, 
     {-12, 15, 14}, {13, -16, 9}, {-15, 18, 16}, {-5, -17, 19}, {-7, 2, 10}, 
     {-18, 3, 17}, {-19, 4, 6}}
 
DiagramN1[458] = {{-8, -15, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-14, 16, 19}, {18, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[459] = {{-16, 8, 10, 17}, {-6, -7, -12}, {18, 11, 7}, 
     {-5, -13, 12}, {-11, -9, 13}, {-8, -15, 5}, {-14, 16, 19}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[460] = {{-8, -15, 10, 17}, {-6, -7, -12}, {18, 11, 7}, 
     {-5, -13, 12}, {-11, -9, 13}, {-14, 16, 19}, {5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[461] = {{-8, -15, 11, 10}, {-10, -7, -12}, {-9, 5, 17}, 
     {-13, -6, 12}, {-5, 14, 18}, {-14, 16, 19}, {13, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[462] = {{5, 10, 17}, {18, 11, 7}, {-6, -13, 12}, {-11, -9, 13}, 
     {-8, -15, 4}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, -7, -12}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[463] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, -8}, 
     {18, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[464] = {{5, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, {-7, -13, -8}, 
     {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[465] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 6, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {18, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, {-12, 1, 10}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[466] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-13, -14, 12}, 
     {-6, 7, 18}, {-8, -15, 4}, {-7, 16, 19}, {-5, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 14}, {-19, 13, 15}}
 
DiagramN1[467] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-7, -13, -8}, 
     {-6, 14, 13}, {18, -15, 7}, {-14, 16, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[468] = {{5, 17, 10}, {-10, -8, -12}, {18, 11, 8}, {-14, -13, 12}, 
     {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, 13, -11}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[469] = {{5, 17, 10}, {-10, -7, -12}, {18, 11, 7}, {-14, -13, 12}, 
     {-11, -9, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, -5, -19}}
 
DiagramN1[470] = {{6, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, -9}, 
     {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[471] = {{6, 12, 11}, {-11, -7, 2, 5}, {-10, -13, 7}, {-8, -14, -9}, 
     {-18, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, 
     {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[472] = {{6, 15, 10}, {-10, -7, 5}, {-9, -12, 7}, {-11, -18, 12}, 
     {-5, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-6, -16, 13}, {-15, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[473] = {{7, 14, 11}, {-11, -8, -13}, {-10, 2, 5, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 4}, {-15, 17, 19}, {-7, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 12, 16}}
 
DiagramN1[474] = {{7, 14, 11}, {-11, -8, 2, 5}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, -7}, {-15, 17, 19}, {12, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[475] = {{7, 16, 11}, {-11, -8, 6}, {-10, -13, 8}, {-12, -18, 13}, 
     {-6, 15, 2, 5}, {-14, -9, 12}, {-15, 19, 9}, {-7, -17, 14}, 
     {-16, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[476] = {{1, 9, 12, 11}, {-11, -10, -13}, {7, -6, 10}, 
     {-15, -14, 13}, {6, 5, 18}, {-19, -16, 4}, {-5, 17, 8}, {-9, -17, 19}, 
     {-12, 2, -7}, {-18, 3, 14}, {-8, 15, 16}}
 
DiagramN1[477] = {{5, 1, 6, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 19, 16}, {4, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 7}, {17, -5, -19}}
 
DiagramN1[478] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, -9}, {-6, 15, 14}, {18, -16, 8}, {-15, 17, 16}, {-5, -17, 19}, 
     {-7, 2, 10}, {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[479] = {{-16, 8, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[480] = {{-16, 8, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, 
     {-5, -13, 12}, {-11, 18, 13}, {-8, -15, 5}, {-14, 16, 19}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[481] = {{-19, 16, 18, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-15, -8, 11}, {-14, 19, 8}, {4, -16, 15}, 
     {-18, 1, 9}, {-17, 2, 5}, {6, 3, 14}}
 
DiagramN1[482] = {{-16, 8, 10, 17}, {-9, -6, -12}, {-5, 11, 18}, 
     {-7, -13, 12}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-10, 1, 5}, 
     {-17, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[483] = {{-16, 8, 13, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[484] = {{-17, 10, 6}, {-6, -19, -12}, {-8, 11, 18}, {-7, -13, -9}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, 
     {17, 1, 2, 9}, {-18, 3, -5}, {5, 4, 19}}
 
DiagramN1[485] = {{-17, 10, 7}, {-7, -19, -12}, {-9, 11, 18}, {-11, 14, 13}, 
     {12, -15, 8}, {-14, 16, 15}, {-10, -16, 9}, {17, 1, 5}, 
     {-5, 2, -8, -13}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[486] = {{-7, -19, -13}, {-9, 12, 18}, {-8, -14, -10}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {11, 7, 1, 5}, {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[487] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, -10}, 
     {-12, 15, 14}, {7, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {-19, 4, 13}}
 
DiagramN1[488] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, -10}, 
     {-12, 15, 14}, {7, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, {-5, 1, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[489] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, -7}, {14, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[490] = {{17, 10, 12}, {-8, 11, 18}, {-7, -13, 6}, {-11, 14, 15}, 
     {-9, -15, 7}, {-14, 16, 19}, {-10, -16, 8}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, -6, -12}, {-19, 4, 13}}
 
DiagramN1[491] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-8, -14, -10}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 17, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-6, 3, -17, 9}, {-19, 4, 7}}
 
DiagramN1[492] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-14, -8, 6}, 
     {-12, 15, 16}, {-10, -16, 14}, {-15, 17, 19}, {-18, 1, 5}, {-5, 2, 10}, 
     {-7, 3, -17, 9}, {-19, 4, 8}}
 
DiagramN1[493] = {{18, 11, 13}, {-13, -7, -6}, {-9, 12, 3, 7}, {-8, -14, 6}, 
     {-12, 15, 16}, {-10, -16, 8}, {-15, 17, 19}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-19, 4, 14}}
 
DiagramN1[494] = {{-16, 8, 12, 10}, {-10, -6, -5}, {-9, 11, 17}, 
     {-7, -13, 18}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-12, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[495] = {{-15, 16, 19, 10}, {-10, -8, -12}, {-9, 1, 8}, 
     {-6, -5, 12}, {-11, 13, 17}, {-16, -13, 18}, {-7, -14, 5}, {-19, 11, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[496] = {{18, 3, 10, 11}, {-11, -13, -6}, {-8, 12, 13}, 
     {-14, -7, 6}, {-12, 15, 16}, {-9, -16, 14}, {-15, 17, 19}, 
     {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 7}}
 
DiagramN1[497] = {{18, 3, 10, 11}, {-6, -7, -13}, {-11, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, 
     {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 6}}
 
DiagramN1[498] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 14, -12}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[499] = {{5, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, {-13, -14, 12}, 
     {-6, 18, 14}, {-8, -15, 4}, {-5, -16, 8}, {-7, 1, 9}, {-17, 2, 11}, 
     {-18, 3, 16, 19}, {-19, 13, 15}}
 
DiagramN1[500] = {{5, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, {-7, -13, 12}, 
     {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-11, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[501] = {{5, 12, 11}, {-11, -6, -13}, {-10, 2, 6}, {-7, -14, -8}, 
     {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, {-12, 18, 10}, 
     {-18, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[502] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 18}, {-8, -14, 3, 6}, 
     {-12, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-5, -17, 9}, {-13, 1, 10}, 
     {-18, 2, 7}, {-19, 4, 17}}
 
DiagramN1[503] = {{5, 16, 11}, {-11, -10, -13}, {15, 8, 10}, {-6, -14, 13}, 
     {-8, -7, 14}, {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 7}, {-18, 3, 4, 19}}
 
DiagramN1[504] = {{5, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[505] = {{5, 17, 10}, {-10, 11, 9}, {-14, -13, 12}, {-11, 7, 13}, 
     {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, -9, -12}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[506] = {{5, 17, 10}, {-9, -8, -12}, {-10, 11, 8}, {-14, -13, 12}, 
     {-11, 6, 13}, {-16, -15, 14}, {-6, 19, 18}, {-5, -7, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[507] = {{5, 17, 12}, {-12, -11, -14}, {16, 9, 11}, {-6, -15, 14}, 
     {-9, -8, 15}, {-13, -19, 6}, {-16, 18, 3, 7}, {-10, -18, 13}, 
     {-5, 1, 10}, {-17, 2, 8}, {-7, 4, 19}}
 
DiagramN1[508] = {{5, 18, 11}, {-11, -12, -13}, {15, 6, 12}, {-7, -14, 13}, 
     {-6, -10, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[509] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-8, -14, 13}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 14, -7}, {-19, 4, 17}}
 
DiagramN1[510] = {{6, 5, 10}, {-10, -18, -12}, {-9, 11, 17}, {-7, -13, 12}, 
     {-11, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-6, -16, 8}, {-5, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[511] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 2, 5}, 
     {-8, -14, 13}, {-12, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-7, -17, 9}, 
     {-6, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[512] = {{7, 6, 11}, {-10, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {19, -16, 8}, {-15, -9, 16}, {-7, -17, 9}, {-6, 1, 10}, {-18, 2, 5}, 
     {-5, 3, -13, -11}, {-19, 4, 17}}
 
DiagramN1[513] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, {-12, -14, 13}, 
     {-7, -9, 14}, {-19, -15, 12}, {9, -8, 15}, {-5, 1, -17, 19}, 
     {-10, 2, 5}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[514] = {{10, 16, 11}, {-11, -18, -13}, {-5, 3, 18}, {-12, -14, 13}, 
     {-6, -8, 14}, {-19, -15, 12}, {8, -7, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 7, 5}, {17, 4, 6}}
 
DiagramN1[515] = {{2, 5, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-7, -9, 14}, {-19, -15, 12}, {9, -8, 15}, 
     {10, -17, 19}, {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[516] = {{5, 1, 6, 11}, {-10, -9, -13}, {-11, 12, 9}, 
     {-15, -14, 13}, {-12, 7, 14}, {-17, -16, 15}, {-7, 19, 18}, 
     {-5, -8, 17}, {-6, 2, 10}, {-18, 3, 16}, {-19, 4, 8}}
 
DiagramN1[517] = {{6, 1, 5, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-8, -14, 13}, {-12, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[518] = {{-17, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {17, 9, 13}, {-15, -10, -9}, {-7, 5, 16}, {-5, 1, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[519] = {{-17, 10, 6}, {-6, -19, -12}, {-8, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {-9, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, 
     {17, 1, 2, 9}, {-18, 3, -5}, {5, 4, 19}}
 
DiagramN1[520] = {{-17, 10, 7}, {-7, -19, -12}, {-9, 11, 18}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 16, 15}, {-10, -16, 9}, {17, 1, 5}, 
     {-5, 2, -15, 8}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[521] = {{-16, 6, 10}, {-10, -11, -12}, {-18, 7, 11}, 
     {-15, -13, 19}, {-7, 14, 13}, {16, 8, 15}, {-14, -9, -8}, {-6, 17, 18}, 
     {-17, 1, 2, 9}, {-19, 3, -5}, {5, 4, 12}}
 
DiagramN1[522] = {{-16, 7, 10}, {-10, -11, -12}, {-18, 8, 11}, 
     {-15, -13, 19}, {-8, 14, 13}, {16, 9, 15}, {-7, 17, 18}, {-17, 1, 5}, 
     {-5, 2, -9, -14}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[523] = {{-7, -19, -13}, {-9, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {11, 7, 1, 5}, {-5, 2, 10}, 
     {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[524] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {-19, 4, 13}}
 
DiagramN1[525] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[526] = {{5, 10, 17}, {-6, -7, -12}, {18, 11, 7}, {-11, -9, 13}, 
     {-8, -15, 4}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14}, {-19, -13, 12, 15}}
 
DiagramN1[527] = {{5, 12, 11}, {-11, -7, -6}, {-10, 14, 13, 17}, 
     {-8, -13, 18}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[528] = {{7, 13, 11}, {-11, -8, 17}, {-12, -6, 8, -10}, 
     {-5, 14, 18}, {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 12, 15}}
 
DiagramN1[529] = {{7, 13, 11}, {-10, 1, 9}, {-8, -15, -11, -9}, {-12, 5, 18}, 
     {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 12, 10}, {-18, 2, 6}, 
     {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[530] = {{17, 7, 10}, {-15, 18, 11}, {-12, -13, 19}, {-6, 14, 13}, 
     {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 6}, {-19, 4, -10, -11}}
 
DiagramN1[531] = {{17, 10, 12}, {-8, 11, 18}, {-7, -13, 6}, {-11, 14, 19}, 
     {-9, -15, 7}, {-14, 16, 15}, {-10, -16, 8}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, -6, -12}, {-19, 4, 13}}
 
DiagramN1[532] = {{18, 6, 11}, {-11, -7, -13}, {-9, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-6, 3, -17, 9}, {-19, 4, 7}}
 
DiagramN1[533] = {{18, 7, 11}, {-11, -13, -6}, {-9, 12, 13}, {-14, -8, 6}, 
     {-12, 15, 19}, {-10, -16, 14}, {-15, 17, 16}, {-18, 1, 5}, {-5, 2, 10}, 
     {-7, 3, -17, 9}, {-19, 4, 8}}
 
DiagramN1[534] = {{18, 11, 13}, {-13, -7, -6}, {-9, 12, 3, 7}, {-8, -14, 6}, 
     {-12, 15, 19}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-19, 4, 14}}
 
DiagramN1[535] = {{-16, 8, 11, 10}, {-10, -7, -12}, {-9, 5, 17}, 
     {-13, -6, 12}, {-5, 14, 18}, {-8, -15, 13}, {-14, 16, 19}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[536] = {{-16, 8, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 18}, {-14, 16, 19}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[537] = {{-16, 8, 12, 10}, {-10, -6, -5}, {-9, 11, 17}, 
     {-7, -13, 18}, {-11, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-12, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[538] = {{18, 3, 10, 11}, {-11, -13, -6}, {-12, 19, 13}, 
     {-8, -14, 6}, {-7, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 12}, 
     {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 7}}
 
DiagramN1[539] = {{18, 3, 10, 11}, {-11, -13, -6}, {-8, 12, 13}, 
     {-14, -7, 6}, {-12, 15, 19}, {-9, -16, 14}, {-15, 17, 16}, 
     {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 7}}
 
DiagramN1[540] = {{18, 3, 10, 11}, {-11, -7, -13}, {-6, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, 
     {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 6}}
 
DiagramN1[541] = {{5, 15, 11}, {-11, -8, -13}, {-10, 12, 18, 8}, 
     {-14, -7, 13}, {-17, -12, 14}, {-6, 16, 19}, {-9, -16, 17}, {-5, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[542] = {{5, 10, 17}, {-6, -7, -12}, {18, 11, 7}, {-11, -9, 13}, 
     {-8, -15, -13, 12}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[543] = {{5, 17, 10}, {-10, -8, -12}, {6, 11, 8}, {-14, -13, 12}, 
     {-11, -9, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 4, 19}}
 
DiagramN1[544] = {{5, 17, 11}, {-11, -10, 2}, {-5, 8, 12}, {-6, -13, 10, -9}, 
     {-8, 14, 18}, {-7, -15, 6}, {-14, 16, 13}, {-12, -16, 19}, {-17, 1, 9}, 
     {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[545] = {{5, 17, 18}, {14, 11, 7}, {-8, -13, 12}, {-11, -10, 13}, 
     {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, -7, -12}, {-19, 4, 16}}
 
DiagramN1[546] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-8, -14, 13}, 
     {-7, -10, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[547] = {{5, 18, 11}, {-11, -9, -13}, {6, 12, 9}, {-15, -14, 13}, 
     {-12, -10, 14}, {-16, -19, 15}, {-6, 17, 3, 8}, {-5, -17, 16}, 
     {-18, 1, 7}, {-7, 2, 10}, {-8, 4, 19}}
 
DiagramN1[548] = {{5, 18, 11}, {-11, -8, -13}, {3, 7, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-7, 19, 16}, {15, -17, 9}, {-18, 1, 6}, 
     {-6, 2, 10}, {17, 4, -19}}
 
DiagramN1[549] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[550] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[551] = {{6, 15, 11}, {-11, -9, 7}, {-10, -13, 9}, {-12, -8, 13}, 
     {-7, 14, 18}, {-17, -14, 12}, {-19, 16, 4, 8}, {-6, -16, 17}, 
     {-15, 1, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[552] = {{-8, -15, 17, 18}, {-10, -6, -12}, {14, 11, 6}, 
     {-7, -13, 12}, {-11, -9, 13}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[553] = {{1, 9, 18, 11}, {-11, -12, -13}, {15, 6, 12}, 
     {-7, -14, 13}, {-6, -10, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[554] = {{7, 11, 17, 10}, {-10, -9, 2}, {-5, -13, 12}, {-7, 14, 18}, 
     {-6, -15, 5}, {-14, 16, 13}, {-11, -16, 19}, {-17, 1, 8}, {-8, -12, 9}, 
     {-18, 3, 15}, {-19, 4, 6}}
 
DiagramN1[555] = {{12, 13, 11}, {-11, -9, -7}, {-10, 1, 9}, {-8, -14, 7}, 
     {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 6, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[556] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, 4}, {-7, -16, 9}, {-12, 1, 10}, {-17, 2, 8}, 
     {-18, 3, 6}, {-19, 14, 15}}
 
DiagramN1[557] = {{-16, 8, 6, 10}, {-10, -11, -12}, {-9, 5, 17}, 
     {-13, -14, 12}, {-5, 18, 14}, {-8, -15, 13}, {-7, 16, 19}, {-6, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 7}, {-19, 4, 15}}
 
DiagramN1[558] = {{-16, 17, 13, 10}, {-10, -8, -12}, {-9, 11, 8}, 
     {-7, -15, 12}, {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-13, 1, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 7}}
 
DiagramN1[559] = {{12, 13, 11}, {-11, -9, 6, 17}, {-10, -7, 9}, {-8, -14, 7}, 
     {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[560] = {{-7, 16, 17, 10}, {-10, -8, -12}, {6, 11, 8}, 
     {-14, -13, 12}, {-11, -9, 13}, {-16, -15, 14}, {-6, 19, 18}, 
     {-17, 1, 5}, {-5, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[561] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-13, -14, 12}, 
     {-6, 7, 18}, {-8, -15, -5}, {-7, 16, 19}, {13, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[562] = {{6, 15, 10}, {-10, -7, -12}, {-9, 5, 7}, {-11, -18, 12}, 
     {-5, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-6, -16, 13}, {-15, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[563] = {{7, 14, 11}, {-11, -8, -13}, {-10, 2, 5, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, -7}, {-15, 17, 19}, {12, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[564] = {{7, 14, 11}, {-11, -8, 2, 5}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 4}, {-15, 17, 19}, {-7, -17, 9}, {-14, 1, 10}, 
     {-18, 3, 6}, {-19, 12, 16}}
 
DiagramN1[565] = {{7, 16, 11}, {-11, -8, -13}, {-10, 6, 8}, {-12, -18, 13}, 
     {-6, 15, 2, 5}, {-14, -9, 12}, {-15, 19, 9}, {-7, -17, 14}, 
     {-16, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[566] = {{7, 16, 11}, {-11, -8, -13}, {-10, 6, 8}, {-6, 15, 18}, 
     {-14, -9, 12}, {-15, 19, 9}, {-7, -17, 14}, {-16, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 13, -12}, {-19, 4, 17}}
 
DiagramN1[567] = {{8, 5, 11}, {-11, -6, -13}, {-7, 12, 18}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 16}, {-10, -17, 19}, {-8, 1, -16, 9}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[568] = {{11, 5, 7}, {-6, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 6}, {-11, 1, 9}, {-5, 2, 10}, 
     {-18, 3, -13, -7}, {-19, 4, 17}}
 
DiagramN1[569] = {{18, 6, 11}, {-11, -7, -13}, {-17, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -5, 17}, 
     {-18, 2, 1, 9}, {-6, 3, 10}, {5, 4, -19}}
 
DiagramN1[570] = {{18, 7, 11}, {-11, -8, -13}, {-17, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, -16, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[571] = {{18, 11, 10}, {-10, -8, -13}, {-9, 12, 8}, {-19, -14, 13}, 
     {-12, 15, 14}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, {-5, 1, -16, 19}, 
     {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[572] = {{18, 11, 10}, {-10, -7, -13}, {-8, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 5}, {6, -17, 8}, {-18, 2, 1, 9}, 
     {-11, 3, -6}, {-5, 4, 16}}
 
DiagramN1[573] = {{1, 9, 12, 11}, {-11, -10, -13}, {7, -6, 10}, 
     {-15, -14, 13}, {6, 5, 18}, {-19, -16, -9}, {-5, 17, 8}, {15, -17, 19}, 
     {-12, 2, -7}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[574] = {{5, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[575] = {{5, 7, 15}, {-10, -8, -12}, {-9, 11, 8}, {-6, -13, 12}, 
     {-11, 14, 13}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, {-7, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 4, 19}}
 
DiagramN1[576] = {{5, 7, 16}, {-11, -9, -13}, {-10, 12, 9}, {-6, -14, 13}, 
     {-12, 15, 14}, {-18, -19, 6}, {-15, 17, 3, 8}, {-5, -17, 18}, 
     {-7, 1, 10}, {-16, 2, 11}, {-8, 4, 19}}
 
DiagramN1[577] = {{5, 10, 17}, {-9, 11, 8}, {-6, -13, 12}, {-11, 14, 13}, 
     {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, {-10, 1, 9}, 
     {-17, 2, -8, -12}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[578] = {{5, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[579] = {{5, 10, 17}, {18, 11, 7}, {-6, -13, 12}, {-11, -9, 13}, 
     {-8, -15, 6}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, -7, -12}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[580] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, -8}, 
     {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[581] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, -8}, 
     {18, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[582] = {{5, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, {-7, -13, 12}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[583] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 18}, {-8, -14, 3, 6}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, {-13, 1, 10}, 
     {-18, 2, 7}, {-19, 4, 17}}
 
DiagramN1[584] = {{5, 17, 10}, {-10, -9, -12}, {-14, -13, 12}, {-11, 7, 13}, 
     {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, {-6, 2, 11, 9}, 
     {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[585] = {{5, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, {-14, -13, 12}, 
     {-11, 6, 13}, {-16, -15, 14}, {-6, 19, 18}, {-5, -7, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[586] = {{5, 17, 10}, {-10, -8, -12}, {18, 11, 8}, {-14, -13, 12}, 
     {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[587] = {{5, 17, 10}, {-10, -7, -12}, {18, 11, 7}, {-14, -13, 12}, 
     {-11, -9, 13}, {-8, -15, -5}, {-6, 19, 15}, {14, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[588] = {{5, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[589] = {{5, 17, 18}, {-10, -7, -12}, {-8, -13, 12}, {-11, 14, 13}, 
     {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 6}, {-6, 2, 11, 7}, 
     {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[590] = {{5, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[591] = {{6, 5, 10}, {-10, -18, -12}, {-9, 11, 17}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 9}, 
     {-17, 2, 3, 18}, {-19, 4, 16}}
 
DiagramN1[592] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, -9}, 
     {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 18, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[593] = {{6, 15, 10}, {-10, -9, -12}, {17, 8, 9}, {-11, -13, 12}, 
     {-8, -7, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 4, 19}}
 
DiagramN1[594] = {{6, 16, 11}, {-11, -10, -13}, {18, 9, 10}, {-12, -14, 13}, 
     {-9, -8, 14}, {-15, -19, 12}, {-5, 17, 3, 7}, {-6, -17, 15}, 
     {-16, 1, 8}, {-18, 2, 5}, {-7, 4, 19}}
 
DiagramN1[595] = {{6, 16, 11}, {-11, -10, -13}, {18, 9, 10}, {-12, -14, 13}, 
     {-9, -8, 14}, {-5, 17, 19}, {-6, -17, 15}, {-16, 1, 8}, {-18, 2, 5}, 
     {-19, 3, 7}, {-7, 4, 12, -15}}
 
DiagramN1[596] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 2, 5}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-7, -17, 9}, 
     {-6, 1, 10}, {-5, 3, 18}, {-19, 4, 17}}
 
DiagramN1[597] = {{7, 6, 11}, {-10, 12, 18}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-7, -17, 9}, {-6, 1, 10}, {-18, 2, 5}, 
     {-5, 3, -13, -11}, {-19, 4, 17}}
 
DiagramN1[598] = {{-16, 8, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[599] = {{-8, -15, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, 
     {-5, -13, 12}, {-11, 18, 13}, {-14, 16, 19}, {5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[600] = {{1, 9, 12, 11}, {-11, -6, -13}, {-10, 2, 6}, {-7, -14, -8}, 
     {-5, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-12, 18, 10}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[601] = {{5, 1, 6, 11}, {-11, -9, -13}, {-10, 12, 9}, 
     {-15, -14, 13}, {-12, 7, 14}, {-17, -16, 15}, {-7, 19, 18}, 
     {-5, -8, 17}, {-6, 2, 10}, {-18, 3, 16}, {-19, 4, 8}}
 
DiagramN1[602] = {{5, 1, 6, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-7, 19, 16}, {15, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[603] = {{5, 1, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[604] = {{6, 1, 5, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[605] = {{-8, -15, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-14, 16, 19}, {18, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[606] = {{5, 10, 17}, {18, 11, 7}, {-6, -13, 12}, {-11, -9, 13}, 
     {-8, -15, -5}, {-14, 16, 19}, {6, -16, 8}, {-10, 1, 9}, 
     {-17, 2, -7, -12}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[607] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, -8}, 
     {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[608] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, 18}, 
     {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[609] = {{5, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[610] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {3, 13, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 6}, {-19, 4, 17}}
 
DiagramN1[611] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 6, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, {-12, 1, 10}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[612] = {{5, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[613] = {{5, 12, 11}, {-10, 17, 7}, {-8, -13, -9}, {-6, 14, 13}, 
     {18, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, -11, -7}, {-19, 4, 16}}
 
DiagramN1[614] = {{5, 15, 10}, {-10, -8, 17}, {-9, -12, 8}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 4, 19}}
 
DiagramN1[615] = {{5, 16, 11}, {-11, -9, 18}, {-10, -13, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-15, -19, 12}, {-7, 17, 3, 8}, {-5, -17, 15}, 
     {-16, 1, 10}, {-18, 2, 6}, {-8, 4, 19}}
 
DiagramN1[616] = {{5, 16, 11}, {-11, -9, 18}, {-10, -13, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-7, 17, 19}, {-5, -17, 15}, {-16, 1, 10}, {-18, 2, 6}, 
     {-19, 3, 8}, {-8, 4, 12, -15}}
 
DiagramN1[617] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-7, -13, 18}, 
     {-6, 14, 13}, {-8, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 7, 8}}
 
DiagramN1[618] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, -8}, 
     {-6, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[619] = {{5, 17, 10}, {-10, -8, -12}, {18, 11, 8}, {-14, -13, 12}, 
     {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 13, -11}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[620] = {{5, 17, 10}, {-10, -7, -12}, {18, 11, 7}, {-14, -13, 12}, 
     {-11, -9, 13}, {-8, -15, 14}, {-6, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[621] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, -9}, 
     {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[622] = {{6, 12, 11}, {-11, -7, -13}, {-10, 2, 5, 7}, {-8, -14, -9}, 
     {-18, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, 
     {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[623] = {{6, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[624] = {{6, 12, 11}, {-11, -7, 2, 5}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-12, 1, 10}, 
     {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[625] = {{5, 1, 6, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 19, 16}, {-5, -17, 9}, {-6, 2, 10}, 
     {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[626] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 18}, {-6, 15, 14}, {-9, -16, 4}, {-15, 17, 16}, {-5, -17, 19}, 
     {-7, 2, 10}, {-18, 3, 13}, {-19, 8, 9}}
 
DiagramN1[627] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, -9}, {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-7, 2, 10}, {-18, 3, 6}, {17, 4, -19}}
 
DiagramN1[628] = {{-8, -15, 13, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-14, 16, 19}, {11, -16, 8}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[629] = {{-17, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, {-7, 5, 16}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {-19, 4, 6}}
 
DiagramN1[630] = {{-17, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, {-7, 5, 16}, {-5, 1, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[631] = {{-17, 8, 11}, {-11, -12, -6}, {-16, 3, 7, 12}, 
     {-13, -14, 19}, {-7, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, {-8, 18, 16}, 
     {-18, 1, 5}, {-5, 2, 10}, {-19, 4, 6}}
 
DiagramN1[632] = {{-16, 6, 10}, {-10, -11, -12}, {-18, 7, 11}, 
     {-15, -13, 19}, {-7, 14, 13}, {-9, 8, 15}, {-14, 16, -8}, {-6, 17, 18}, 
     {-17, 1, 2, 9}, {-19, 3, -5}, {5, 4, 12}}
 
DiagramN1[633] = {{-16, 7, 10}, {-15, 18, 11}, {-12, -13, 19}, {-6, 14, 13}, 
     {-9, 8, 12}, {-14, 16, -8}, {-7, 17, 15}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 6}, {-19, 4, -10, -11}}
 
DiagramN1[634] = {{-16, 7, 10}, {-10, -11, -12}, {-18, 8, 11}, 
     {-15, -13, 19}, {-8, 14, 13}, {-14, 16, -9}, {-7, 17, 18}, {-17, 1, 5}, 
     {-5, 2, 9, 15}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[635] = {{-16, 7, 11}, {-18, 8, 12}, {-15, -13, 19}, {-8, 14, 13}, 
     {-10, 9, 15}, {-14, 16, -9}, {-7, 17, 18}, {-17, 1, 5}, {-5, 2, 10}, 
     {-19, 3, -6}, {6, 4, -11, -12}}
 
DiagramN1[636] = {{-10, -11, 17}, {-15, 18, 11}, {-12, -13, 19}, 
     {-6, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 7, 10}}
 
DiagramN1[637] = {{-6, 8, 11}, {-11, -12, 18}, {-16, 19, 12}, 
     {-13, -14, 4, 6}, {-7, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, 
     {-8, -17, 16}, {-18, 1, 5}, {-5, 2, 10}, {-19, 3, 7}}
 
DiagramN1[638] = {{5, 14, 18}, {-10, -11, -13}, {-16, 12, 11}, {-7, -8, 13}, 
     {-12, 15, 19}, {-9, -15, 7}, {-6, -17, 16}, {-5, 1, 9}, {-14, 2, 6}, 
     {-18, 3, 10}, {-19, 4, 17, 8}}
 
DiagramN1[639] = {{7, 14, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, 12}, {-7, -16, 9}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[640] = {{10, 11, 18}, {-8, 12, 14}, {-7, -14, 13}, {-12, 15, 19}, 
     {-9, -16, 7}, {-15, 17, 16}, {-5, -17, 8}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, 6}, {-19, 4, -13, -6}}
 
DiagramN1[641] = {{10, 11, 18}, {-8, 12, 19}, {-7, -14, -9}, {-12, 15, 14}, 
     {13, -16, 7}, {-15, 17, 16}, {-5, -17, 8}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, 6}, {-19, 4, -13, -6}}
 
DiagramN1[642] = {{11, 12, 19}, {-6, -7, -14}, {-9, 13, 4, 7}, 
     {-8, -15, -10}, {-13, 16, 15}, {14, -17, 8}, {-16, 18, 17}, 
     {-5, -18, 9}, {-11, 1, 10}, {-12, 2, 5}, {-19, 3, 6}}
 
DiagramN1[643] = {{18, 5, 19}, {-11, -6, -13}, {15, 12, 6}, {-7, -14, 13}, 
     {-12, 8, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, -8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 11}}
 
DiagramN1[644] = {{18, 5, 19}, {8, -6, -13}, {-11, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, -8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 11}}
 
DiagramN1[645] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, -8}, {-5, 14, 13}, {18, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[646] = {{1, 5, 6, 19}, {9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, -9}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[647] = {{18, 3, 10, 11}, {-11, -13, -6}, {-12, 19, 13}, 
     {-8, -14, -9}, {-7, 15, 14}, {6, -16, 8}, {-15, 17, 16}, {-10, -17, 12}, 
     {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 7}}
 
DiagramN1[648] = {{18, 3, 10, 11}, {-11, -7, -13}, {-17, 12, 7}, 
     {-8, -14, -9}, {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, 
     {-10, -6, 17}, {-18, 2, 5}, {-5, 1, 9}, {6, 4, -19}}
 
DiagramN1[649] = {{5, 11, 17}, {-8, -9, -13}, {-10, 12, 9}, {-6, -14, 13}, 
     {-12, 19, 18, 14}, {-7, -15, 6}, {-5, -16, 7}, {-11, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[650] = {{5, 12, 11}, {-11, -10, -13}, {7, 2, 10}, {-15, -14, 13}, 
     {6, 17, 8, 18}, {-19, -16, 15}, {-9, -17, 19}, {-5, 1, 9}, 
     {-12, -6, -7}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[651] = {{5, 12, 11}, {-11, -7, -6}, {-10, 14, 13, 17}, 
     {-8, -13, 18}, {19, -15, 8}, {-14, -9, 15}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[652] = {{5, 16, 11}, {-11, -8, -13}, {-10, 12, 18, 8}, 
     {-14, -15, 13}, {-17, -12, 14}, {-6, 7, 15}, {-9, -7, 19}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[653] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, -8}, 
     {-13, 15, 14}, {10, -9, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, 
     {-18, 1, 9}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[654] = {{7, 13, 11}, {-11, -8, 17}, {-12, -6, 8, -10}, 
     {-5, 14, 18}, {-9, -15, 12}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[655] = {{-16, 8, 13, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 11}, {-14, 16, 19}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[656] = {{-8, -15, 6, 10}, {-10, -11, -12}, {-9, 5, 17}, 
     {-13, -14, 12}, {-5, 18, 14}, {-7, 16, 19}, {13, -16, 8}, {-6, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 7}, {-19, 4, 15}}
 
DiagramN1[657] = {{5, 11, 18, 10}, {-10, -9, 2}, {-6, -14, -7}, 
     {-12, 15, 14}, {13, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[658] = {{7, 13, 11}, {-10, 12, 9}, {-8, -15, -11, -9}, 
     {-12, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 1, 10}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[659] = {{-16, 8, 17, 18}, {-10, -6, -12}, {14, 11, 6}, 
     {-7, -13, 12}, {-11, -9, 13}, {-8, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[660] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[661] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, 18}, 
     {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[662] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[663] = {{5, 15, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 4, 19}}
 
DiagramN1[664] = {{5, 16, 11}, {-11, -9, -13}, {-10, 1, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-15, -19, 12}, {-7, 17, 3, 8}, {-5, -17, 15}, 
     {-16, 18, 10}, {-18, 2, 6}, {-8, 4, 19}}
 
DiagramN1[665] = {{5, 16, 11}, {-11, -9, -13}, {-10, 1, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-7, 17, 19}, {-5, -17, 15}, {-16, 18, 10}, {-18, 2, 6}, 
     {-19, 3, 8}, {-8, 4, 12, -15}}
 
DiagramN1[666] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-12, 18, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[667] = {{6, 15, 10}, {-10, -9, -12}, {-7, 1, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 8, 7}, 
     {-17, 2, 5}, {-18, 3, 4, 19}}
 
DiagramN1[668] = {{6, 16, 11}, {-11, -10, -13}, {-8, 1, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-15, -19, 12}, {-5, 17, 3, 7}, {-6, -17, 15}, 
     {-16, 9, 8}, {-18, 2, 5}, {-7, 4, 19}}
 
DiagramN1[669] = {{6, 16, 11}, {-11, -10, -13}, {-8, 1, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-5, 17, 19}, {-6, -17, 15}, {-16, 9, 8}, {-18, 2, 5}, 
     {-19, 3, 7}, {-7, 4, 12, -15}}
 
DiagramN1[670] = {{1, 9, 12, 11}, {-11, -6, -13}, {-10, 2, 6}, {-7, -14, 13}, 
     {-5, 15, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-12, 18, 10}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[671] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-5, 14, 18}, 
     {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-12, 1, 10}, {-17, 2, 8}, 
     {-18, 3, 6}, {-19, -6, 13, 15}}
 
DiagramN1[672] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, 12}, {-7, -16, 9}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[673] = {{-16, 8, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 4}, {-14, 16, 19}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 18, 15}}
 
DiagramN1[674] = {{-16, 8, 13, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[675] = {{-8, -15, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, 18}, {-5, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[676] = {{5, 11, 17}, {-10, -7, -12}, {-6, 14, 13, 18}, 
     {-8, -13, 12}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[677] = {{5, 15, 12}, {-11, 6, 9}, {-14, -8, -12, -9}, {-6, 13, 18}, 
     {-17, -13, 14}, {-7, 16, 19}, {-10, -16, 17}, {-5, 1, 10}, {-15, 2, 11}, 
     {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[678] = {{5, 16, 11}, {-11, -8, 12, 18}, {-10, -13, 8}, 
     {-14, -15, 13}, {-17, -12, 14}, {-6, 7, 15}, {-9, -7, 19}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[679] = {{5, 17, 10}, {-10, -7, -12}, {14, 11, 7}, {-15, -13, 12}, 
     {-11, -9, 13}, {-16, -8, 15}, {-14, 18, 8}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-19, 4, -18, 3}}
 
DiagramN1[680] = {{5, 17, 10}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -9, 13}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 16}, {-19, 4, -15, 8}}
 
DiagramN1[681] = {{5, 17, 18}, {14, 11, 7}, {-8, -13, 12}, {-11, -10, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, -7, -12}, {-19, 4, 16}}
 
DiagramN1[682] = {{5, 18, 11}, {-11, -8, -13}, {15, 12, 8}, {-16, -14, 13}, 
     {-12, -10, 14}, {-17, -9, 16}, {-15, 19, 9}, {-5, 4, 7, 17}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, -7}}
 
DiagramN1[683] = {{5, 18, 11}, {-11, -8, -13}, {15, 12, 8}, {-16, -14, 13}, 
     {-12, -10, 14}, {-17, -9, 16}, {-15, 3, -7, 9}, {-5, 19, 17}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 4, 7}}
 
DiagramN1[684] = {{5, 18, 11}, {-11, -8, -13}, {3, 7, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 19, 16}, {-5, -17, 9}, {-18, 1, 6}, 
     {-6, 2, 10}, {17, 4, -19}}
 
DiagramN1[685] = {{5, 18, 11}, {-11, -8, -13}, {3, 7, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 19, 16}, {4, -17, 9}, {-18, 1, 6}, 
     {-6, 2, 10}, {17, -5, -19}}
 
DiagramN1[686] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[687] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[688] = {{6, 15, 11}, {-11, -9, -13}, {-10, 7, 9}, {-12, -8, 13}, 
     {-7, 14, 18}, {-17, -14, 12}, {-19, 16, 4, 8}, {-6, -16, 17}, 
     {-15, 1, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[689] = {{-19, 16, 18, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-15, -8, 11}, {-14, 19, 8}, {4, -16, 15}, 
     {-18, 17, 9}, {-17, 2, 5}, {6, 3, 14}}
 
DiagramN1[690] = {{-16, 8, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 18}, {-14, 16, 19}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[691] = {{1, 9, 18, 11}, {-11, -12, -13}, {15, 6, 12}, 
     {-7, -14, 13}, {-6, -10, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[692] = {{5, 16, 12}, {-12, -9, 6}, {-14, -15, 9, -11}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[693] = {{-16, 19, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-8, -13, 12}, {-11, 14, 13}, {-5, -15, 8}, {-14, 18, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 16}, {-19, 4, 5}}
 
DiagramN1[694] = {{-8, -15, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, 
     {-7, -13, 12}, {-11, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[695] = {{-19, 16, 17, 10}, {-10, -7, -12}, {18, 11, 7}, 
     {-14, -13, 12}, {-11, -9, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, 
     {-17, 1, 5}, {-5, 2, 9}, {-18, 3, 6}}
 
DiagramN1[696] = {{-19, 16, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, 
     {-17, 1, 5}, {-5, 2, 9}, {-18, 3, 6}}
 
DiagramN1[697] = {{-16, 8, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-5, -13, 12}, {-6, 14, 13}, {-8, -15, 18}, {-14, 16, 19}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 15}}
 
DiagramN1[698] = {{-16, 19, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-7, -13, 18}, {-5, 14, 13}, {16, -15, 7}, {-14, -8, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[699] = {{-8, -15, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-13, -14, 12}, {-5, 7, 18}, {-7, 16, 19}, {13, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[700] = {{12, 13, 10}, {-9, 1, 8}, {-7, -14, -10, -8}, {-11, 6, 17}, 
     {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 11, 9}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[701] = {{-7, 16, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, 
     {-14, -13, 12}, {-11, 6, 13}, {-16, -15, 14}, {-6, 19, 18}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[702] = {{5, 12, 11}, {-11, -10, -13}, {7, -6, 10}, {-15, -14, 13}, 
     {6, 17, 8, 18}, {-19, -16, 15}, {-9, -17, 19}, {-5, 1, 9}, {-12, 2, -7}, 
     {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[703] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -13, 8}, 
     {12, 14, 13}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, -15, -7, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[704] = {{5, 13, 12}, {-11, 2, 7}, {-8, -14, -9}, {-6, 15, 14}, 
     {-12, -7, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[705] = {{5, 16, 11}, {-11, -8, -13}, {-10, 12, 18, 8}, 
     {-14, -15, 13}, {-17, -12, 14}, {-6, 19, 15}, {-9, -7, 17}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[706] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, 10, -9}, 
     {-13, 15, 14}, {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[707] = {{-11, 18, 8, 10}, {-10, -9, 1}, {6, -13, 7}, {11, 14, 13}, 
     {-12, -15, -6}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[708] = {{5, 11, 18, 10}, {-10, -9, 2}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, -11}, {-15, 19, 16}, {6, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[709] = {{5, 6, 12}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -9, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 1, 19}, 
     {-19, 2, 3, 10}, {11, 4, -6}}
 
DiagramN1[710] = {{5, 6, 12}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -9, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 1, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[711] = {{5, 15, 10}, {-10, -9, -12}, {-7, 8, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 16, 18}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[712] = {{5, 15, 10}, {-7, -9, -12}, {-10, 8, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 16, 18}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[713] = {{5, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-6, -14, 13}, 
     {-9, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-5, 1, -17, 12}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[714] = {{5, 16, 11}, {-11, -9, -13}, {-10, 2, 6, 9}, 
     {-12, -14, 13}, {-6, 7, 14}, {-15, -19, 12}, {-7, 17, 18}, 
     {-5, -17, 15}, {-16, 1, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[715] = {{5, 16, 11}, {-11, -9, 2, 6}, {-10, -13, 9}, 
     {-12, -14, 13}, {-6, 7, 14}, {-15, -19, 12}, {-7, 17, 18}, 
     {-5, -17, 15}, {-16, 1, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[716] = {{5, 16, 12}, {-12, -9, 6}, {-14, -15, 9, -11}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[717] = {{5, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, {-14, -13, 12}, 
     {-11, 6, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[718] = {{6, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 7, 14}, {-15, -5, 12}, {-7, 17, 18}, {-6, -17, 15}, {-16, 1, 8}, 
     {-18, 2, 19}, {-19, 3, 4, 5}}
 
DiagramN1[719] = {{6, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 7, 14}, {-15, -5, 12}, {-7, 17, 18}, {-6, -17, 15}, {-16, 1, 8}, 
     {-18, 2, 3, 19}, {-19, 4, 5}}
 
DiagramN1[720] = {{6, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 2, 5, 14}, {-15, -19, 12}, {-5, 17, 18}, {-6, -17, 15}, 
     {-16, 1, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[721] = {{6, 16, 11}, {-8, -10, -13}, {-11, 9, 10}, {-12, -14, 13}, 
     {-9, 2, 5, 14}, {-15, -19, 12}, {-5, 17, 18}, {-6, -17, 15}, 
     {-16, 1, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[722] = {{18, 6, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, 14, -12}}
 
DiagramN1[723] = {{18, 6, 11}, {-8, 12, 14}, {-7, -14, 13}, {-12, 15, 19}, 
     {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, -13, -11}}
 
DiagramN1[724] = {{18, 11, 10}, {-10, -7, -13}, {15, 12, 7}, {-19, -14, 13}, 
     {-12, -8, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {6, -17, 8}, 
     {-18, 2, 5}, {-5, 1, 9}, {-11, 3, -6}}
 
DiagramN1[725] = {{18, 15, 11}, {-11, -7, -13}, {8, 12, 7}, {-12, -10, 14}, 
     {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, {-18, 1, 5}, {-5, 2, 9}, 
     {-15, 3, 6}, {-19, 4, -14, 13}}
 
DiagramN1[726] = {{18, 19, 11}, {-8, -6, -13}, {-11, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 2, 1, 9}, {-19, 3, 5}, {-5, 4, 10}}
 
DiagramN1[727] = {{19, 6, 12}, {-12, -8, -14}, {16, 13, 8}, {-9, -15, 14}, 
     {-13, -7, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 4, 7}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[728] = {{19, 6, 12}, {-12, -7, -14}, {-9, 13, 15}, {-8, -15, 14}, 
     {-13, 16, 4, 7}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[729] = {{-16, 19, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-7, -13, 18}, {-5, 14, 13}, {-8, -15, 7}, {-14, 16, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[730] = {{-15, 16, 19, 10}, {-10, -8, -12}, {-9, 7, 8}, 
     {-11, -14, 12}, {-7, 13, 17}, {-16, -13, 11}, {-5, -6, 18}, {-19, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[731] = {{5, 1, 9, 15}, {-10, -8, -12}, {-9, 11, 8}, {-6, -13, 12}, 
     {-11, 14, 13}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[732] = {{18, 3, -7, 11}, {-11, -8, -13}, {15, 12, 8}, 
     {-19, -14, 13}, {-12, -9, 14}, {-10, -16, 19}, {-15, 17, 6}, 
     {7, -17, 9}, {-18, 2, 5}, {-5, 1, 10}, {-6, 4, 16}}
 
DiagramN1[733] = {{18, 3, 10, 19}, {-11, -6, -13}, {15, 12, 6}, 
     {-7, -14, 13}, {-12, 8, 14}, {-9, -16, 7}, {-15, 17, 16}, 
     {-10, -17, -8}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 11}}
 
DiagramN1[734] = {{5, 9, 11}, {-9, 10, 16}, {-7, -12, -11, -17}, 
     {-10, 13, 18}, {-8, -14, 7}, {-13, 15, 19}, {-5, -15, 8}, {-16, 1, 6}, 
     {-6, 2, 17}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[735] = {{6, 15, 11}, {-11, -9, 7}, {-10, -13, 9}, {-12, -8, 13}, 
     {-7, 14, 17}, {-16, -14, 12}, {-18, 16, -6, 19}, {-15, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[736] = {{6, 17, 11}, {-11, -7, -12}, {-10, 14, 13, 18}, 
     {-8, -13, 12}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[737] = {{-16, 8, 17, 10}, {-10, -11, -12}, {-9, 5, 11}, 
     {-13, -14, 12}, {-5, 7, 18}, {-8, -15, 13}, {-7, 16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[738] = {{6, 10, 11}, {-11, -17, -5}, {-10, 13, 18, 16}, 
     {-8, -12, 5}, {-9, -14, 4}, {-13, 15, 19}, {-6, -15, 9}, {-16, 1, 7}, 
     {-7, 2, 17}, {-18, 3, 12}, {-19, 8, 14}}
 
DiagramN1[739] = {{12, 13, 10}, {-9, 11, 8}, {-7, -14, -10, -8}, 
     {-11, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[740] = {{-16, 8, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, 
     {-7, -13, -8}, {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[741] = {{-15, 16, 13, 11}, {-11, -9, 12}, {-10, -7, 9}, 
     {-8, -14, 7}, {-12, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-13, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[742] = {{5, 17, 11}, {-11, -9, -13}, {7, 12, 9}, {-12, -10, 14}, 
     {-16, -15, -14, 13}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[743] = {{7, 6, 11}, {-10, 12, 17}, {-8, -13, -9}, {-12, 14, 13}, 
     {-11, -18, -15, 8}, {-14, 19, 15}, {-7, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[744] = {{5, 6, 18}, {-11, -7, -13}, {-8, -14, -9}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-6, 2, 12, 7}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[745] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 14, -12}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[746] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[747] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[748] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, 
     {8, -17, 9}, {-12, 1, 10}, {-18, 2, 6}, {-19, 4, 17}}
 
DiagramN1[749] = {{5, 12, 11}, {-11, -6, -13}, {-10, 18, 6}, {-7, -14, -8}, 
     {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, {-12, 2, 10}, 
     {-18, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[750] = {{5, 12, 11}, {-11, -6, 18}, {-10, -13, 6}, {-7, -14, -8}, 
     {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, {-12, 2, 10}, 
     {-18, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[751] = {{5, 12, 11}, {-10, 17, 7}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, -11, -7}, {-19, 4, 16}}
 
DiagramN1[752] = {{5, 15, 10}, {-10, -8, -12}, {-9, 17, 8}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 4, 19}}
 
DiagramN1[753] = {{5, 16, 11}, {-11, -9, -13}, {-10, 18, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-15, -19, 12}, {-7, 17, 3, 8}, {-5, -17, 15}, 
     {-16, 1, 10}, {-18, 2, 6}, {-8, 4, 19}}
 
DiagramN1[754] = {{5, 16, 11}, {-11, -9, -13}, {-10, 18, 9}, {-12, -14, 13}, 
     {-6, 7, 14}, {-7, 17, 19}, {-5, -17, 15}, {-16, 1, 10}, {-18, 2, 6}, 
     {-19, 3, 8}, {-8, 4, 12, -15}}
 
DiagramN1[755] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-6, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[756] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-7, -14, -8}, 
     {-6, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[757] = {{5, 18, 11}, {-11, -12, -13}, {-8, -14, -9}, {-7, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 7, 12}, {-19, 4, 17}}
 
DiagramN1[758] = {{5, 18, 11}, {-11, -12, -13}, {15, 6, 12}, {-7, -14, 13}, 
     {-6, -10, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[759] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 14, -7}, {-19, 4, 17}}
 
DiagramN1[760] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[761] = {{6, 12, 11}, {-11, -7, -13}, {-10, 2, 5, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-12, 1, 10}, 
     {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[762] = {{10, 16, 11}, {-12, -18, -13}, {-6, 8, 18}, {-11, -14, 13}, 
     {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, {-5, 1, -17, 19}, 
     {-10, 2, 5}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[763] = {{10, 16, 11}, {-12, -18, -13}, {-5, 7, 18}, {-11, -14, 13}, 
     {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 3, 5}, {17, 4, 6}}
 
DiagramN1[764] = {{2, 5, 16, 11}, {-12, -18, -13}, {-6, 8, 18}, 
     {-11, -14, 13}, {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, 
     {10, -17, 19}, {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[765] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, 
     {-7, 2, 10}, {-18, 3, 6}, {17, 4, -19}}
 
DiagramN1[766] = {{7, 13, 11}, {-11, -8, 17}, {-12, -6, 8, -10}, 
     {-5, 14, 18}, {-9, -15, -7}, {-14, 16, 19}, {12, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[767] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, 12}, {-7, -16, 9}, {-14, 17, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[768] = {{-16, 15, 18, 10}, {-10, -7, 17}, {-9, -12, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-15, -8, 11}, {-14, 19, 8}, {-18, 1, 9}, 
     {-17, 2, 5}, {6, 3, 14}, {16, 4, -19}}
 
DiagramN1[769] = {{-16, 8, 13, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-13, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[770] = {{5, 13, 12}, {-12, -11, -14}, {8, 2, 11}, {7, 6, 18}, 
     {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, {-13, -7, -8}, 
     {-18, 3, 14, -15}, {-9, 4, 16}}
 
DiagramN1[771] = {{5, 16, 11}, {-11, -10, -13}, {-7, 2, 10}, {-6, -14, 13}, 
     {-8, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 8, 7}, {-18, 3, 4, 19}}
 
DiagramN1[772] = {{5, 17, 12}, {-12, -11, -14}, {-8, 2, 11}, {-6, -15, 14}, 
     {-9, 16, 15}, {-13, -19, 6}, {-16, 18, 3, 7}, {-10, -18, 13}, 
     {-5, 1, 10}, {-17, 9, 8}, {-7, 4, 19}}
 
DiagramN1[773] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, {-12, -14, 13}, 
     {-8, -9, 14}, {-19, -15, 12}, {4, -7, 15}, {-5, 1, -17, 19}, 
     {-10, 2, 5}, {-16, 8, 6}, {17, 9, 7}}
 
DiagramN1[774] = {{10, 16, 11}, {-11, -18, -13}, {-5, 3, 18}, {-12, -14, 13}, 
     {-7, -8, 14}, {-19, -15, 12}, {4, -6, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 7, 5}, {17, 8, 6}}
 
DiagramN1[775] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, -8}, {-5, 14, 13}, {18, -15, 7}, {-14, 19, 15}, {-11, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[776] = {{5, 18, 7, 10}, {-10, -9, 1}, {-13, 8, -12}, {-6, 14, -8}, 
     {-16, -14, -11}, {-5, 15, 6}, {19, -15, 16}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[777] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-6, 18, 14}, 
     {-9, -15, 4}, {-8, 16, 19}, {-5, -16, 9}, {-7, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 8}, {-19, -14, 13, 15}}
 
DiagramN1[778] = {{5, 12, 11}, {-11, -8, 17}, {-10, -13, 8}, {-6, -14, 13}, 
     {-7, 16, 19, 14}, {-9, -15, 18}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[779] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {7, 6, 18}, 
     {-19, -16, -15, 14}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, 
     {-13, 2, -8}, {-18, 3, 15}, {-9, 4, 16}}
 
DiagramN1[780] = {{5, 13, 12}, {-12, -7, 18}, {-8, -14, -9}, {-6, 15, 14}, 
     {7, -11, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[781] = {{7, 13, 11}, {-11, -8, 17}, {-10, -12, 8}, {-5, 14, 18}, 
     {-9, -15, -6, 12}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[782] = {{5, 6, 12}, {-9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 1, 19}, 
     {-19, 2, 3, 10}, {11, 4, -6}}
 
DiagramN1[783] = {{5, 6, 12}, {-9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 1, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[784] = {{5, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, {-11, 18, 13}, 
     {-8, -15, -13, 12}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[785] = {{5, 10, 17}, {-6, -7, -12}, {18, 11, 7}, {-11, -9, 13}, 
     {-8, -15, -5}, {-14, 16, 19}, {-13, 12, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[786] = {{5, 11, 17}, {-10, 18, 12}, {-8, -13, -7, -12}, 
     {-6, 14, 13}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[787] = {{5, 16, 11}, {-11, -8, 12, 18}, {-10, -13, 8}, 
     {-14, -15, 13}, {-17, -12, 14}, {-6, 19, 15}, {-9, -7, 17}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[788] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 14, 13}, {16, 4, -19}}
 
DiagramN1[789] = {{5, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, {-14, -13, 12}, 
     {-11, 6, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 4, 19}}
 
DiagramN1[790] = {{5, 17, 11}, {-11, -10, 2}, {-5, 8, 12}, {-6, -13, 10, -9}, 
     {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-12, -16, 19}, {-17, 1, 9}, 
     {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[791] = {{5, 17, 11}, {-10, 6, 12}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, -11, -12}, {-19, 8, 9}}
 
DiagramN1[792] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, 4}, {-15, 17, 16}, 
     {-5, -17, 19}, {-18, 1, 7}, {-7, 2, 10}, {-19, 8, 9}}
 
DiagramN1[793] = {{5, 18, 11}, {-11, -12, -13}, {-10, 7, 12}, {-8, -14, 13}, 
     {-7, 15, 14}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, -9, -16}, {-18, 2, 6}, 
     {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[794] = {{5, 18, 11}, {-11, -12, -13}, {-10, 3, 6, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {8, -17, 9}, 
     {-18, 1, 7}, {-7, 2, 10}, {17, 4, -19}}
 
DiagramN1[795] = {{5, 18, 11}, {-11, -9, -13}, {-10, 12, 9}, {-15, -14, 13}, 
     {-12, 6, 14}, {-16, -19, 15}, {-6, 17, 3, 8}, {-5, -17, 16}, 
     {-18, 1, 7}, {-7, 2, 10}, {-8, 4, 19}}
 
DiagramN1[796] = {{5, 18, 11}, {-11, -9, -13}, {-10, 12, 9}, {-15, -14, 13}, 
     {-12, 6, 14}, {-6, 17, 19}, {-5, -17, 16}, {-18, 1, 7}, {-7, 2, 10}, 
     {-19, 3, 8}, {-8, 4, 15, -16}}
 
DiagramN1[797] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[798] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[799] = {{18, 6, 11}, {-11, 12, 7}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, -7, -13}}
 
DiagramN1[800] = {{18, 6, 11}, {-8, 12, 19}, {-7, -14, 13}, {-12, 15, 14}, 
     {17, -16, 7}, {-15, -9, 16}, {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, -13, -11}}
 
DiagramN1[801] = {{18, 11, 10}, {-8, -7, -13}, {-10, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {6, -17, 8}, 
     {-18, 2, 5}, {-5, 1, 9}, {-11, 3, -6}}
 
DiagramN1[802] = {{18, 15, 11}, {-10, -7, -13}, {-11, 12, 7}, {-12, 8, 14}, 
     {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, {-18, 1, 5}, {-5, 2, 9}, 
     {-15, 3, 6}, {-19, 4, -14, 13}}
 
DiagramN1[803] = {{18, 19, 11}, {-8, -6, -13}, {-11, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 2, 5}, 
     {-5, 1, 9}, {-19, 3, 4, 10}}
 
DiagramN1[804] = {{19, 6, 12}, {-7, -8, -14}, {-12, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 4, 7}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[805] = {{19, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, 4, 6}, 
     {-13, 16, 15}, {18, -17, 8}, {-16, -10, 17}, {-11, -18, 9}, {-19, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}}
 
DiagramN1[806] = {{-19, 16, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, 
     {-17, 1, 5}, {-5, 2, 9}, {-18, 3, 6}}
 
DiagramN1[807] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, 
     {-7, -13, -8}, {-5, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[808] = {{-16, 17, 13, 10}, {-10, -8, -12}, {-9, 1, 8}, 
     {-7, -15, 12}, {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-13, 11, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 7}}
 
DiagramN1[809] = {{-8, -15, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, 18}, {-5, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[810] = {{1, 9, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-7, -14, 13}, {-6, 15, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[811] = {{7, 11, 17, 10}, {-10, -9, 2}, {-5, -13, 12}, {-7, 14, 13}, 
     {-6, -15, 5}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 8}, {-8, -12, 9}, 
     {-18, 3, 15}, {-19, 4, 6}}
 
DiagramN1[812] = {{11, 5, 17, 10}, {-10, -9, 2}, {-6, -13, 12}, 
     {-11, 18, 13}, {-7, -15, 4}, {-14, 16, 19}, {-5, -16, 7}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[813] = {{18, 3, -7, 11}, {-9, -8, -13}, {-11, 12, 8}, 
     {-19, -14, 13}, {-12, 15, 14}, {-10, -16, 19}, {-15, 17, 6}, 
     {7, -17, 9}, {-18, 2, 5}, {-5, 1, 10}, {-6, 4, 16}}
 
DiagramN1[814] = {{19, 6, 4, 12}, {9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, -9}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[815] = {{6, 15, 11}, {-11, -9, -13}, {-10, 7, 9}, {-12, -8, 13}, 
     {-7, 14, 17}, {-16, -14, 12}, {-18, 16, -6, 19}, {-15, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[816] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, -10}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 1, 19}, 
     {-19, 2, 3, 10}, {11, 4, -6}}
 
DiagramN1[817] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, -10}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 1, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[818] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 16, 19, 14}, {-9, -15, 18}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[819] = {{5, 16, 12}, {-11, 6, 9}, {-14, -15, -12, -9}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[820] = {{18, 6, 11}, {-11, -7, -13}, {-8, -14, -9}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, 12, 7}}
 
DiagramN1[821] = {{18, 6, 11}, {-8, 12, 19}, {-7, -14, -9}, {-12, 15, 14}, 
     {13, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, -13, -11}}
 
DiagramN1[822] = {{18, 11, 10}, {-10, -7, -13}, {-8, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 4, 16}, {-9, -16, 19}, {-15, 17, 14}, {6, -17, 8}, 
     {-18, 2, 5}, {-5, 1, 9}, {-11, 3, -6}}
 
DiagramN1[823] = {{18, 15, 11}, {-10, -7, -13}, {-11, 12, 7}, {-6, -14, 13}, 
     {-12, 8, 14}, {-9, -16, 19}, {-8, 17, 16}, {-18, 1, 5}, {-5, 2, 9}, 
     {-15, 3, -17, 10}, {-19, 4, 6}}
 
DiagramN1[824] = {{18, 19, 11}, {-11, -6, -13}, {-8, 12, 6}, {-7, -14, -9}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 2, 1, 9}, {-19, 3, 5}, {-5, 4, 10}}
 
DiagramN1[825] = {{19, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, -10}, 
     {-13, 16, 15}, {14, -17, 9}, {-16, 18, 17}, {-11, -18, 4, 7}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[826] = {{19, 7, 12}, {-12, -8, -14}, {-18, 13, 8}, {-9, -15, -10}, 
     {-13, 16, 15}, {14, -17, 9}, {-16, 6, 4, 17}, {-11, -6, 18}, 
     {-19, 2, 5}, {-5, 1, 10}, {-7, 3, 11}}
 
DiagramN1[827] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, 
     {-7, -13, 12}, {-5, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[828] = {{18, 3, -7, 11}, {-11, -8, -13}, {-9, 12, 8}, 
     {-19, -14, 13}, {-12, 15, 6}, {-10, -16, 19}, {-15, 17, 14}, 
     {7, -17, 9}, {-18, 2, 5}, {-5, 1, 10}, {-6, 4, 16}}
 
DiagramN1[829] = {{18, 3, 10, 19}, {8, -6, -13}, {-11, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, -8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-19, 4, 11}}
 
DiagramN1[830] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-6, 18, 14}, 
     {-9, -15, -14, 13}, {-8, 16, 19}, {-5, -16, 9}, {-7, 1, 10}, 
     {-17, 2, 12}, {-18, 3, 8}, {-19, 4, 15}}
 
DiagramN1[831] = {{5, 12, 11}, {-10, 1, 8}, {-6, -13, -11, -8}, {-7, 14, 13}, 
     {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-12, 17, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[832] = {{5, 7, 14}, {-11, -12, -13}, {-10, 6, 12}, {-19, -15, 13}, 
     {-6, 17, 18}, {-8, 16, -9}, {-5, -16, -17, 19}, {-7, 1, 10}, 
     {-14, 2, 11}, {-18, 3, 8}, {9, 4, 15}}
 
DiagramN1[833] = {{5, 16, 12}, {-11, 6, 9}, {-14, -15, -12, -9}, 
     {-6, 13, 18}, {-17, -13, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[834] = {{6, 12, 11}, {-10, 18, 17}, {-8, -13, -9}, {-5, 14, 13}, 
     {-11, -7, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[835] = {{6, 15, 11}, {-11, -9, -13}, {-10, 1, 9}, {-12, -8, 13}, 
     {-7, 14, 17}, {-16, -14, 12}, {-18, 16, -6, 19}, {-15, 7, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[836] = {{-16, 8, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, 
     {-7, -13, -8}, {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[837] = {{-16, 8, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[838] = {{-16, 13, 15, 10}, {-10, -7, 6}, {-9, -12, 7}, 
     {-11, -18, 12}, {-6, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-15, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[839] = {{-8, -15, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, 
     {-7, -13, 12}, {-5, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[840] = {{-8, -15, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-6, 19, 15}, {14, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[841] = {{5, 17, 10}, {-10, -11, -12}, {-9, 14, 13, 11}, 
     {-7, -13, 18}, {-8, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 7, 8}}
 
DiagramN1[842] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-12, -10, 14}, 
     {-9, -15, -14, 13}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[843] = {{6, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, {-10, 13, 18}, 
     {-8, -14, 4}, {-13, 15, 19}, {-6, -15, 8}, {-16, 1, 7}, {-7, 2, 17}, 
     {-18, 3, 12}, {-19, -12, 5, 14}}
 
DiagramN1[844] = {{6, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, {-10, 13, 18}, 
     {-8, -14, -12, 5}, {-13, 15, 19}, {-6, -15, 8}, {-16, 1, 7}, 
     {-7, 2, 17}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[845] = {{6, 14, 10}, {-10, -8, -12}, {-9, 13, 17, 8}, 
     {-11, -7, 12}, {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, 
     {-14, 1, 9}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[846] = {{-15, 8, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, 
     {-7, -12, 5}, {-10, 13, 18}, {-8, -14, 4}, {-13, 15, 19}, {-16, 1, 6}, 
     {-6, 2, 17}, {-18, 3, 12}, {-19, 7, 14}}
 
DiagramN1[847] = {{-15, 16, 13, 11}, {-11, -9, -7}, {-10, 12, 9}, 
     {-8, -14, 7}, {-12, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-13, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[848] = {{5, 17, 11}, {-10, 6, 12}, {-14, -9, -11, -12}, 
     {-6, 13, 18}, {-16, -13, 14}, {-8, 15, 19}, {-5, -15, 16}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[849] = {{-16, 8, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, 
     {-7, -13, -8}, {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[850] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-12, -10, 14}, 
     {-8, -16, -9}, {-15, 19, 16}, {-14, 13, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[851] = {{5, 17, 11}, {-11, -10, 2}, {-5, 12, 6}, {-7, -13, 10, -9}, 
     {-12, 18, 13}, {-8, -15, 7}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[852] = {{11, 5, 17, 10}, {-10, -9, 2}, {-6, -13, 12}, 
     {-11, 18, 13}, {-7, -15, 6}, {-14, 16, 19}, {-5, -16, 7}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[853] = {{5, 18, 11}, {-5, 6, 12}, {-7, -14, -8}, {-13, 15, 14}, 
     {-11, -10, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[854] = {{6, 12, 11}, {-11, -7, 17}, {-8, -13, -9}, {-18, 14, 13}, 
     {7, -10, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[855] = {{6, 14, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -7, 12}, 
     {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, {-14, 13, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[856] = {{-16, 8, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, 
     {-7, -13, 12}, {-11, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[857] = {{-8, -15, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[858] = {{5, 11, 18, 10}, {-10, -9, -13}, {-6, -14, -7}, 
     {-12, 15, 14}, {13, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[859] = {{5, 15, 10}, {-10, -8, 17}, {-9, -12, 8}, {-11, -13, 12}, 
     {-6, 16, 18, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[860] = {{5, 17, 10}, {-9, -8, -12}, {-10, 11, 8}, {-14, -13, 12}, 
     {-11, 19, 18, 13}, {-16, -15, 14}, {-5, -7, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[861] = {{5, 17, 11}, {-5, 8, 12}, {-6, -13, -11, -10}, 
     {-8, 14, 18}, {-7, -15, 6}, {-14, 16, 13}, {-12, -16, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[862] = {{-16, 8, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, 
     {-7, -13, -8}, {-5, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 5}, {16, 4, -19}}
 
DiagramN1[863] = {{-8, -15, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, 
     {-7, -13, 12}, {-11, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[864] = {{7, 11, 17, 10}, {-10, -9, -12}, {-5, -13, 12}, 
     {-7, 14, 18}, {-6, -15, 5}, {-14, 16, 13}, {-11, -16, 19}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 15}, {-19, 4, 6}}
 
DiagramN1[865] = {{5, 6, 15}, {-10, -8, -12}, {-9, 11, 8}, {-11, 14, 13}, 
     {-17, -19, -13, 12}, {-14, 16, 18}, {-5, -16, 17}, {-6, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[866] = {{6, 14, 11}, {-11, -9, 7}, {-12, -8, 9, -10}, {-7, 13, 17}, 
     {-16, -13, 12}, {-18, 15, 19}, {-6, -15, 16}, {-14, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[867] = {{6, 15, 11}, {-11, -10, -12}, {17, 9, 10}, {-9, -8, 13}, 
     {-14, -19, -13, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[868] = {{-16, 8, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, 
     {-7, -13, 12}, {-11, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[869] = {{-16, 14, 15, 10}, {-10, -8, -12}, {-9, 17, 8}, 
     {-11, -13, 12}, {-5, 6, 13}, {-14, -19, 11}, {-6, 16, 18}, {-15, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[870] = {{7, 6, -18, -12}, {-10, 11, 17}, {-8, -13, -9}, 
     {-11, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-7, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[871] = {{5, 15, 11}, {-11, -9, 17}, {-12, -13, 9, -10}, 
     {-6, 7, 13}, {-14, -19, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[872] = {{-16, 14, 15, 10}, {-10, -8, -12}, {-9, 1, 8}, 
     {-11, -13, 12}, {-5, 6, 13}, {-14, -19, 11}, {-6, 16, 18}, {-15, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[873] = {{-15, 16, 14, 10}, {-10, -8, 6}, {-9, -12, 8}, 
     {-11, -7, 12}, {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-14, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[874] = {{-8, -15, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, 
     {-7, -13, 12}, {-11, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[875] = {{19, 16, 17, 10}, {-10, -7, -12}, {14, 11, 7}, 
     {-15, -13, 12}, {-11, -9, 13}, {-16, -8, 15}, {-14, 18, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[876] = {{5, 17, 10}, {-10, -8, -12}, {16, 18, 11, 8}, 
     {-14, -13, 12}, {-11, -9, 13}, {-15, -19, 14}, {-5, -16, 15}, 
     {-17, 1, 6}, {-6, 2, 9}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[877] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {12, 14, 13}, 
     {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 7, -13, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[878] = {{5, 13, 12}, {-11, 2, 7}, {-8, -14, -12, -7}, {-6, 15, 14}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, {-13, 18, 11}, 
     {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[879] = {{-11, 18, 8, 10}, {-10, -9, 1}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 12, 9}, {-18, 3, 5}, {-19, -6, -7}}
 
DiagramN1[880] = {{5, 13, 12}, {-11, 18, 7}, {-8, -14, -9}, {-6, 15, 14}, 
     {-12, -7, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[881] = {{5, 18, 11}, {-10, 1, 8}, {-12, -13, -11, -8}, 
     {-6, -7, 13}, {-15, -9, 12}, {-14, 19, 9}, {4, -16, 15}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, -5, -19}}
 
DiagramN1[882] = {{5, 17, 11}, {-10, 7, 12}, {-16, -14, -11, -12}, 
     {-7, 13, 18}, {-9, -13, 16}, {-8, 15, 14}, {-5, -15, 19}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 8}, {-19, 4, 9}}
 
DiagramN1[883] = {{5, 17, 11}, {-11, -12, -13}, {-10, 7, 12}, {-7, 14, 18}, 
     {-16, -14, 19}, {-8, -9, 13, -19}, {-5, -15, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 8}, {9, 4, 15}}
 
DiagramN1[884] = {{7, 19, 11}, {-11, -9, -13}, {-10, 8, 9}, {-12, -14, 13}, 
     {-8, 12, -16, 17}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[885] = {{18, 13, 2}, {-5, -10, -6, -12}, {-16, 15, -8}, 
     {-15, 14, 12}, {4, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 17, 7}, 
     {-17, 1, 5}, {8, 3, 11}, {6, -11, -19}}
 
DiagramN1[886] = {{18, 13, 17}, {-5, -10, 9}, {-16, 15, -8}, {-15, 14, 12}, 
     {4, -14, 19}, {-13, -6, -12, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, 5}, {8, 3, 11}, {6, -11, -19}}
 
DiagramN1[887] = {{18, 14, 17}, {-6, -11, 10}, {-7, -13, -5}, {-16, 15, 13}, 
     {4, -15, 19}, {-14, 5, 11}, {-8, -10, 16, -9}, {-18, 2, 8}, {-17, 1, 6}, 
     {9, 3, 12}, {7, -12, -19}}
 
DiagramN1[888] = {{-16, 8, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 5}, {16, 4, -19}}
 
DiagramN1[889] = {{5, 18, 7, 10}, {-10, -9, 12}, {-13, 8, -12}, {-6, 14, -8}, 
     {-16, -14, -11}, {-5, 15, 6}, {19, -15, 16}, {-7, 2, 17}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[890] = {{5, 9, 11}, {-11, -10, -15, -7}, {-5, -12, 18}, 
     {7, -13, 8}, {12, 14, 13}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[891] = {{5, 15, 10}, {-10, -8, -12}, {-9, 17, 8}, {-11, -13, 12}, 
     {-6, 16, 18, 13}, {-14, -19, 11}, {-5, -16, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[892] = {{5, 15, 11}, {-11, -9, 17}, {-10, -12, 9}, {-6, 7, 13}, 
     {-14, -19, -13, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[893] = {{5, 18, 11}, {-5, 6, 12}, {-7, -14, -11, -10}, 
     {-13, 15, 14}, {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[894] = {{6, 12, 11}, {-11, -7, 17}, {-8, -13, 7, -10}, 
     {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[895] = {{6, 14, 11}, {-10, 1, 9}, {-12, -8, -11, -9}, {-7, 13, 17}, 
     {-16, -13, 12}, {-18, 15, 19}, {-6, -15, 16}, {-14, 7, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[896] = {{-11, 18, 8, 10}, {-10, -9, 12}, {6, -13, 7}, {11, 14, 13}, 
     {-12, -15, -6}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, {-17, 1, 9}, 
     {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[897] = {{-8, -15, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 5}, {16, 4, -19}}
 
DiagramN1[898] = {{5, 11, 18, 10}, {-10, -9, -13}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, -11}, {-15, 19, 16}, {6, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[899] = {{5, 17, 11}, {-10, -8, -13}, {-11, 12, 8}, {-12, 18, 14}, 
     {-9, -15, -5}, {-7, 19, 15}, {-14, 13, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[900] = {{5, 17, 11}, {-10, 7, 12}, {-19, -14, -11, -12}, 
     {-7, 13, 18}, {-16, -13, 19}, {-8, -9, 14}, {-5, -15, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 8}, {9, 4, 15}}
 
DiagramN1[901] = {{5, 17, 18}, {-10, -7, -12}, {14, 11, 7}, {-11, -9, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 12, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[902] = {{6, 17, 11}, {-10, 12, 18}, {-8, -13, -9}, {-12, 14, 13}, 
     {-11, -7, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[903] = {{-16, 14, 15, 10}, {-10, -9, -12}, {17, 8, 9}, 
     {-11, -13, 12}, {-8, -7, 13}, {-14, -19, 11}, {-5, 16, 18}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[904] = {{-16, 14, 15, 10}, {-7, -9, -12}, {-10, 8, 9}, 
     {-11, -13, 12}, {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[905] = {{-15, 16, 14, 10}, {-10, -8, -12}, {-9, 6, 8}, 
     {-11, -7, 12}, {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-14, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[906] = {{6, 15, 11}, {-8, -10, -12}, {-11, 9, 10}, {-9, 17, 13}, 
     {-14, -19, -13, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[907] = {{5, 15, 11}, {-10, 1, 9}, {-12, -13, -11, -9}, {-6, 7, 13}, 
     {-14, -19, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 17, 10}, {-17, 2, 6}, 
     {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[908] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-7, -10, 14}, 
     {-8, -16, -9}, {-15, 19, 16}, {-14, 13, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[909] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {-12, 14, -13}, 
     {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, {-10, 1, 17}, 
     {-17, 8, 13, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[910] = {{6, 15, 11}, {-11, -10, -12}, {-8, 1, 10}, {-9, 17, 13}, 
     {-14, -19, -13, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 9, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[911] = {{7, 6, -18, -12}, {-10, 11, 17}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, -7}, {-14, 19, 15}, {8, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[912] = {{7, 6, -18, -12}, {-10, 11, 17}, {-8, -13, 12}, 
     {-11, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-7, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[913] = {{11, 6, 9, 10}, {-10, 8, 2}, {7, 13, -12}, {-11, 14, -13}, 
     {18, -15, -7}, {-14, 16, 19}, {-6, -16, 15}, {-9, 1, 17}, {-17, 12, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[914] = {{15, 11, 17, 10}, {-10, -9, -12}, {-5, -13, 12}, 
     {-15, 7, 13}, {-16, -6, 5}, {-7, 19, 18}, {-11, -14, 16}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 6}, {-19, 4, 14}}
 
DiagramN1[915] = {{19, 16, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, 
     {-15, -13, 12}, {-11, 14, 13}, {-16, -8, 15}, {-14, 18, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[916] = {{-16, 14, 15, 10}, {-10, -9, -12}, {-7, 1, 9}, 
     {-11, -13, 12}, {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-15, 8, 7}, 
     {-17, 2, 5}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[917] = {{-16, 15, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, 
     {-14, -13, 12}, {-11, 5, 13}, {-15, -19, 14}, {-5, 16, 18}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[918] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, {-12, -14, 13}, 
     {-7, -8, 14}, {-19, -15, 12}, {9, -17, 19}, {-10, 2, 5}, {-5, 1, -9}, 
     {-16, 15, 8, 6}, {17, 4, 7}}
 
DiagramN1[919] = {{5, 17, 11}, {-10, 18, 12}, {-8, -13, -9}, {-6, 14, 13}, 
     {-11, -12, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[920] = {{-6, 7, 11}, {6, -5, 12}, {-12, -10, 13}, {5, 18, -9}, 
     {-8, -15, -13, -11}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[921] = {{-5, 6, 10}, {-10, -14, -12}, {-11, -9, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[922] = {{5, 17, -8, -12}, {14, 11, 8}, {-15, -13, 12}, 
     {-11, -10, 13}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[923] = {{5, 6, 10}, {-15, 7, 13}, {-12, -13, 19}, {-7, 14, 11}, 
     {-9, 8, 12}, {-14, 16, -8}, {-6, -16, 15}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 9}, {-19, 4, -10, -11}}
 
DiagramN1[924] = {{5, 6, 11}, {-16, -13, -7}, {-17, 12, 13}, {-11, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 18}, 
     {-18, 2, 3, 19}, {-19, 4, 10}}
 
DiagramN1[925] = {{5, 6, 11}, {-16, -13, -7}, {-17, 12, 13}, {-11, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 2, 18}, 
     {-18, 3, 19}, {-19, 4, 10}}
 
DiagramN1[926] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 14}, {-8, -14, 7}, 
     {-12, 15, 4, 13}, {-10, -16, 8}, {-15, 17, 16}, {-6, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}}
 
DiagramN1[927] = {{-15, 11, 10, 12}, {-12, -17, -7}, {-10, 5, 16}, 
     {-14, -8, 7}, {-5, 13, 8}, {-11, -19, 14}, {-13, 15, 18}, {-16, 1, 6}, 
     {-6, 2, 17}, {-18, 3, 9}, {-9, 4, 19}}
 
DiagramN1[928] = {{5, 10, 4, 11}, {-11, -6, -13}, {15, 12, 6}, {-7, -14, 13}, 
     {-12, -8, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}}
 
DiagramN1[929] = {{5, 6, -12, -7}, {-9, 11, 13}, {-8, -13, 7}, {-11, 14, 19}, 
     {-10, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[930] = {{5, -16, 8, 10}, {-10, -12, -6}, {-8, 11, 13}, 
     {-7, -13, 6}, {-11, 14, 19}, {-9, -15, 7}, {-14, 16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[931] = {{6, 5, -7, -12}, {-10, 11, 7}, {-8, -13, -9}, 
     {-11, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[932] = {{-7, 8, 10}, {-10, -14, -12}, {7, -6, 18, 11}, 
     {-11, -9, 12}, {5, 6, 13}, {-13, -16, 14}, {-15, -18, 16}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[933] = {{-12, 6, 10}, {-10, -11, 17}, {-18, 7, 11}, {-15, -13, 19}, 
     {-7, 14, 13}, {-9, 8, 15}, {-14, 16, -8}, {-6, -16, 18}, {-17, 1, 2, 9}, 
     {-19, 3, -5}, {5, 4, 12}}
 
DiagramN1[934] = {{-12, 7, 10}, {-10, -11, 17}, {-18, 8, 11}, {-15, -13, 19}, 
     {-8, 14, 13}, {-14, 16, -9}, {-7, -16, 18}, {-17, 1, 5}, {-5, 2, 9, 15}, 
     {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[935] = {{-6, 7, 10}, {-10, -11, 17}, {-15, 18, 11}, {-12, -13, 19}, 
     {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 14, 13}, {-19, 4, 6}}
 
DiagramN1[936] = {{-6, 7, 11}, {-11, -12, 5}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, {-7, -17, 16}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[937] = {{-6, 8, 11}, {-11, -12, 18}, {-16, 3, 7, 12}, 
     {-13, -14, 19}, {-7, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, 
     {-8, -17, 16}, {-18, 1, 5}, {-5, 2, 10}, {-19, 4, 6}}
 
DiagramN1[938] = {{18, 3, 10, 11}, {-17, -7, -13}, {-11, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-10, -6, 17}, {-18, 2, 5}, {-5, 1, 9}, {6, 4, -19}}
 
DiagramN1[939] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[940] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, 18}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[941] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-11, 1, 6}, {-17, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, -5}}
 
DiagramN1[942] = {{5, 11, 18}, {-10, -7, -13}, {-6, 12, 19}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-11, 1, 6}, {-18, 2, 10}, {-19, 3, 7}}
 
DiagramN1[943] = {{5, 17, 10}, {-10, 11, 8}, {-14, -13, 12}, {-11, 18, 13}, 
     {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, -8, -12}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[944] = {{5, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, -5}, {-6, 19, 15}, {14, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[945] = {{5, 18, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-15, -9, 12}, {4, -16, 15}, {-18, 17, 10}, {-17, 2, 6}, 
     {7, 3, 19, 9}, {16, -5, -19}}
 
DiagramN1[946] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, {-12, 18, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[947] = {{6, 15, 10}, {-7, -9, -12}, {-10, 8, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 4, 19}}
 
DiagramN1[948] = {{6, 16, 11}, {-8, -10, -13}, {-11, 9, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-15, -19, 12}, {-5, 17, 3, 7}, {-6, -17, 15}, 
     {-16, 1, 8}, {-18, 2, 5}, {-7, 4, 19}}
 
DiagramN1[949] = {{6, 16, 11}, {-8, -10, -13}, {-11, 9, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-5, 17, 19}, {-6, -17, 15}, {-16, 1, 8}, {-18, 2, 5}, 
     {-19, 3, 7}, {-7, 4, 12, -15}}
 
DiagramN1[950] = {{7, 14, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, -7}, {12, -16, 9}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[951] = {{10, 11, 18}, {-8, 12, 19}, {-7, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 7}, {-15, 17, 16}, {-5, -17, 8}, {-10, 1, 9}, {-11, 2, 5}, 
     {-18, 3, 6}, {-19, 4, -13, -6}}
 
DiagramN1[952] = {{11, 12, 19}, {-6, -7, -14}, {-9, 13, 4, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-5, -18, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-19, 3, 6}}
 
DiagramN1[953] = {{18, 5, 6}, {-12, -7, -13}, {-8, 19, 7}, {-9, -14, 13}, 
     {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 8}, {-18, 1, 10}, {-5, 2, 11}, 
     {-6, 3, 12}, {-19, 4, 15, 14}}
 
DiagramN1[954] = {{18, 5, 19}, {-11, -6, -13}, {8, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, -8}, 
     {-18, 1, 2, 9}, {-5, 3, 10}, {-19, 4, 11}}
 
DiagramN1[955] = {{-16, 8, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, 
     {-7, -13, 18}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[956] = {{1, 5, 6, 19}, {-12, -7, -14}, {9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, -9}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[957] = {{1, 9, 12, 11}, {-11, -6, -13}, {-10, 2, 6}, {-7, -14, 13}, 
     {-5, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-9, -17, 8}, {-12, 18, 10}, 
     {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[958] = {{5, 1, 6, 11}, {-10, -8, -13}, {-11, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, -5}, {-7, 19, 16}, 
     {15, -17, 9}, {-6, 2, 10}, {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[959] = {{5, 11, 17}, {-10, -7, -12}, {-6, 14, 13, 18}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[960] = {{5, 12, 11}, {-11, -10, -13}, {-15, -14, 13}, 
     {10, 7, 6, 18}, {-19, -16, 15}, {-6, 17, 8}, {-9, -17, 19}, {-5, 1, 9}, 
     {-12, 2, -7}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[961] = {{5, 12, 11}, {-11, -8, 17}, {-6, -13, 8, -10}, 
     {-7, 14, 13}, {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[962] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, 10, -9}, 
     {-13, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, {-18, 1, 9}, 
     {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[963] = {{-16, 8, 13, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 11}, {-14, 16, 19}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[964] = {{-16, 8, 17, 18}, {-9, -6, -12}, {-10, 11, 6}, 
     {-7, -13, 12}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[965] = {{5, 11, 18, 10}, {-10, -9, 2}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[966] = {{5, 18, 7, 10}, {-10, -9, 1}, {-13, 8, -6}, {-12, 14, -8}, 
     {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 3}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[967] = {{6, 17, 11}, {-11, -7, -12}, {-10, 14, 13, 18}, 
     {-8, -13, 12}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[968] = {{7, 19, 11}, {-10, 8, 9}, {-12, -14, -11, -9}, 
     {-8, 13, 17}, {-16, -13, 12}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[969] = {{17, 7, 10}, {-10, -12, -6}, {-8, 11, 13}, {-11, 14, 18}, 
     {-9, -15, -13, 19}, {-14, 16, 15}, {-7, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[970] = {{-16, 8, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[971] = {{-16, 8, 17, 10}, {-10, -7, -12}, {18, 11, 7}, 
     {-14, -13, 12}, {-11, -9, 13}, {-8, -15, 14}, {-6, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[972] = {{-16, 13, 15, 10}, {-10, -7, -12}, {-9, 6, 7}, 
     {-11, -18, 12}, {-6, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-15, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[973] = {{-15, -8, 18, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-14, 19, 8}, {11, -16, 15}, {-18, 17, 9}, 
     {-17, 2, 5}, {6, 3, 14}, {16, 4, -19}}
 
DiagramN1[974] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-12, -10, 14}, 
     {-9, -15, -5}, {-7, 19, 15}, {-14, 13, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[975] = {{-16, 8, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, 
     {-7, -13, 12}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[976] = {{11, 6, 9, 10}, {-10, 8, 2}, {7, 13, -12}, {-11, 14, 15}, 
     {18, -15, -7}, {-14, 16, -13}, {-6, -16, 19}, {-9, 1, 17}, 
     {-17, 12, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[977] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, 18}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[978] = {{5, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[979] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 6, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, {-12, 1, 10}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[980] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-7, -13, 18}, 
     {-6, 14, 13}, {16, -15, 7}, {-14, -8, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[981] = {{5, 17, 10}, {-10, 11, 8}, {-14, -13, 12}, {-11, 18, 13}, 
     {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, -8, -12}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[982] = {{5, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, -5, -19}}
 
DiagramN1[983] = {{5, 18, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-15, -9, 12}, {4, -16, 15}, {-18, 1, 10}, {-17, 2, 6}, 
     {7, 3, 19, 9}, {16, -5, -19}}
 
DiagramN1[984] = {{6, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[985] = {{6, 12, 11}, {-11, -7, 2, 5}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, {-12, 1, 10}, 
     {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[986] = {{5, 1, 6, 11}, {-10, -8, -13}, {-11, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, {4, -17, 9}, 
     {-6, 2, 10}, {-18, 3, 7}, {17, -5, -19}}
 
DiagramN1[987] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 18}, {-6, 15, 14}, {17, -16, 8}, {-15, -9, 16}, {-5, -17, 19}, 
     {-7, 2, 10}, {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[988] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, 18}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[989] = {{5, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[990] = {{5, 10, 17}, {-6, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14, 13}, {-19, 4, 16}}
 
DiagramN1[991] = {{5, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[992] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 18, 14}, {-9, -15, 4}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 16, 19}, {-19, 6, 15}}
 
DiagramN1[993] = {{5, 12, 11}, {-11, -7, 17}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 7, -10}, {-19, 4, 16}}
 
DiagramN1[994] = {{5, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-5, -17, 9}, {-12, 1, 10}, {-18, 2, 6}, {-19, 4, 17}}
 
DiagramN1[995] = {{5, 12, 11}, {-11, -8, 2, 7}, {-10, -13, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, -5}, {-15, 17, 19}, {18, -17, 9}, {-12, 1, 10}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[996] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-7, -13, 18}, 
     {-6, 14, 13}, {-8, -15, 7}, {-14, 16, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[997] = {{5, 17, 10}, {-10, -8, -12}, {-14, -13, 12}, {-11, 18, 13}, 
     {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, 11, 8}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[998] = {{5, 17, 10}, {-10, -8, -12}, {-9, -13, 12}, {-11, 14, 13}, 
     {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 11, 8}, 
     {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[999] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {4, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, -5, -19}}
 
DiagramN1[1000] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-6, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1001] = {{5, 17, 18}, {-10, -7, -12}, {-8, -13, 12}, {-11, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 11, 7}, 
     {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1002] = {{5, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1003] = {{5, 17, 18}, {-10, 11, 7}, {-8, -13, 12}, {-11, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, -7, -12}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1004] = {{5, 17, 18}, {-9, -6, -12}, {-10, 11, 6}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1005] = {{6, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[1006] = {{6, 12, 11}, {-11, -7, 2, 5}, {-10, -13, 7}, 
     {-8, -14, 13}, {-18, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-12, 1, 10}, {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[1007] = {{5, 1, 6, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, {4, -17, 9}, 
     {-6, 2, 10}, {-18, 3, 7}, {17, -5, -19}}
 
DiagramN1[1008] = {{5, 1, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1009] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 18}, {-6, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-5, -17, 19}, 
     {-7, 2, 10}, {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[1010] = {{5, 1, 7, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-9, -14, 13}, {-12, 15, 14}, {-6, -16, 9}, {-15, 18, 16}, 
     {-5, -17, 19}, {-7, 2, 10}, {-18, 3, 17}, {-19, 4, 6}}
 
DiagramN1[1011] = {{-10, -11, 17}, {-15, 18, 11}, {-12, -13, -9}, 
     {-6, 14, 13}, {19, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 7, 10}}
 
DiagramN1[1012] = {{5, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, {-7, -17, 16}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1013] = {{5, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[1014] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-5, -17, 9}, {-12, 18, 10}, {-18, 2, 6}, {-19, 4, 17}}
 
DiagramN1[1015] = {{5, 12, 11}, {-11, -8, 2, 7}, {-10, -13, 8}, 
     {-6, -14, 13}, {-7, 15, 14}, {-9, -16, 18}, {-15, 17, 19}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1016] = {{5, 17, 10}, {-10, -8, -12}, {-14, -13, 12}, 
     {-11, 18, 13}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 11, 8}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1017] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, -5}, {-6, 19, 15}, {14, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1018] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 18, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[1019] = {{6, 15, 10}, {-10, -9, -12}, {-7, 8, 9}, {-11, -13, 12}, 
     {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 4, 19}}
 
DiagramN1[1020] = {{6, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-15, -19, 12}, {-5, 17, 3, 7}, {-6, -17, 15}, 
     {-16, 1, 8}, {-18, 2, 5}, {-7, 4, 19}}
 
DiagramN1[1021] = {{6, 16, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 18, 14}, {-5, 17, 19}, {-6, -17, 15}, {-16, 1, 8}, {-18, 2, 5}, 
     {-19, 3, 7}, {-7, 4, 12, -15}}
 
DiagramN1[1022] = {{17, 6, 10}, {-10, -11, -12}, {-18, 7, 11}, 
     {-15, -13, 19}, {-7, 14, 13}, {-9, 8, 15}, {-14, 16, -8}, {-6, -16, 18}, 
     {-17, 1, 2, 9}, {-19, 3, -5}, {5, 4, 12}}
 
DiagramN1[1023] = {{17, 7, 10}, {-10, -11, -12}, {-18, 8, 11}, 
     {-15, -13, 19}, {-8, 14, 13}, {-14, 16, -9}, {-7, -16, 18}, {-17, 1, 5}, 
     {-5, 2, 9, 15}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[1024] = {{17, 7, 10}, {-10, -11, -6}, {-15, 18, 11}, 
     {-12, -13, 19}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 14, 13}, {-19, 4, 6}}
 
DiagramN1[1025] = {{1, 9, 12, 11}, {-11, -6, -13}, {-10, 2, 6}, 
     {-7, -14, 13}, {-5, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, 
     {-12, 18, 10}, {-18, 3, 5}, {-19, 4, 17}}
 
DiagramN1[1026] = {{5, 1, 6, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, -5}, {-7, 19, 16}, 
     {15, -17, 9}, {-6, 2, 10}, {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[1027] = {{18, 3, 10, 11}, {-11, -7, -13}, {-17, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-10, -6, 17}, {-18, 2, 5}, {-5, 1, 9}, {6, 4, -19}}
 
DiagramN1[1028] = {{5, 12, 11}, {-11, -8, 17}, {-6, -13, 8, -10}, 
     {-7, 14, 13}, {-9, -15, -5}, {-14, 16, 19}, {18, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1029] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 16, 19, 18}, {-9, -15, -7}, {12, -16, 9}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1030] = {{-8, -15, 13, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-14, 16, 19}, {11, -16, 8}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1031] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, 
     {-7, -14, 10, -9}, {-13, 15, 14}, {19, -16, 7}, {-15, -8, 16}, 
     {-12, -17, 8}, {-18, 1, 9}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1032] = {{5, 11, 18, 10}, {-10, -9, 2}, {-6, -14, 13}, 
     {-12, 15, 14}, {19, -16, 6}, {-15, -7, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1033] = {{-16, 8, 17, 18}, {-10, -6, -12}, {-9, 11, 6}, 
     {-7, -13, 12}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1034] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, -9}, 
     {-6, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 9, -10}}
 
DiagramN1[1035] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[1036] = {{5, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, {-7, -13, 18}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 14, 13}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1037] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, -9}, 
     {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, -5}}
 
DiagramN1[1038] = {{5, 11, 18}, {-7, -12, -13}, {-10, 19, 12}, {-8, -14, -9}, 
     {-6, 15, 14}, {13, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-11, 1, 10}, {-18, 2, 7}, {-19, 3, 6}}
 
DiagramN1[1039] = {{5, 12, 11}, {-11, -7, 2, 6}, {-10, -13, 7}, 
     {-8, -14, 18}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1040] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, -9}, 
     {-12, 15, 14}, {18, -16, 8}, {-15, 19, 16}, {-13, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, -5}}
 
DiagramN1[1041] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-6, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1042] = {{5, 17, 10}, {-10, 11, 8}, {-14, -13, 12}, {-11, 18, 13}, 
     {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, -8, -12}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1043] = {{5, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1044] = {{5, 18, 11}, {-11, -8, 2, 6}, {-10, -13, 8}, 
     {-12, -14, 13}, {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, 
     {-5, -17, 16}, {-18, 1, 10}, {7, 3, 15}, {17, 4, -19}}
 
DiagramN1[1045] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[1046] = {{6, 12, 11}, {-11, -7, -13}, {-10, 2, 5, 7}, 
     {-8, -14, 13}, {-18, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, 
     {-12, 1, 10}, {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[1047] = {{5, 1, 6, 11}, {-10, -8, -13}, {-11, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, 
     {-5, -17, 9}, {-6, 2, 10}, {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[1048] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-5, -17, 9}, 
     {-7, 2, 10}, {-18, 3, 6}, {17, 4, -19}}
 
DiagramN1[1049] = {{5, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, {-11, 18, 13}, 
     {-8, -15, 4}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, {-17, 2, 6}, 
     {-18, 3, 14}, {-19, -13, 12, 15}}
 
DiagramN1[1050] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 16, 19, 14}, {-9, -15, -5}, {18, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1051] = {{5, 15, 17}, {-10, -8, -12}, {14, 11, 8}, {-11, -7, 13}, 
     {-6, -9, -13, 12}, {-14, 18, 9}, {-5, -16, 19}, {-15, 1, 7}, 
     {-17, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1052] = {{11, 7, 6}, {-6, 5, -13}, {-8, -14, 19}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -9, 16}, {-10, -17, 12, 18}, {-11, 1, 9}, 
     {-7, 2, 10}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[1053] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, 18}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1054] = {{-8, -15, 13, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-14, 16, 19}, {11, -16, 8}, {-13, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1055] = {{5, 11, 17}, {-6, 12, 18}, {-8, -13, -10, -7}, 
     {-12, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1056] = {{6, 17, 11}, {-11, -7, -12}, {-10, 14, 13, 18}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1057] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, {-5, 1, 19}, 
     {-19, 2, 3, 10}, {11, 4, -6}}
 
DiagramN1[1058] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 18, 17}, {-11, -18, 9}, 
     {-5, 1, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[1059] = {{5, 11, 17}, {-10, 18, 12}, {-8, -13, -7, -12}, 
     {-6, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1060] = {{5, 13, 12}, {8, -7, 11}, {-15, -14, -12, -11}, 
     {7, 6, 18}, {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, 
     {-13, 2, -8}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[1061] = {{18, 6, 11}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, 12, 7}}
 
DiagramN1[1062] = {{18, 6, 11}, {-8, 12, 19}, {-7, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, {-5, 2, 9}, 
     {-6, 3, 10}, {-19, 4, -13, -11}}
 
DiagramN1[1063] = {{18, 11, 10}, {-10, -7, -13}, {-8, 12, 7}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {6, -17, 8}, 
     {-18, 2, 5}, {-5, 1, 9}, {-11, 3, -6}}
 
DiagramN1[1064] = {{18, 15, 11}, {-11, -7, -13}, {-10, 12, 7}, {-12, 8, 14}, 
     {-9, -16, 19}, {-8, 17, 16}, {-6, -17, 10}, {-18, 1, 5}, {-5, 2, 9}, 
     {-15, 3, 6}, {-19, 4, -14, 13}}
 
DiagramN1[1065] = {{18, 19, 11}, {-11, -6, -13}, {-8, 12, 6}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, 
     {-18, 2, 1, 9}, {-19, 3, 5}, {-5, 4, 10}}
 
DiagramN1[1066] = {{19, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 9}, {-16, 18, 17}, {-11, -18, 4, 7}, 
     {-19, 1, 5}, {-5, 2, 10}, {-6, 3, 11}}
 
DiagramN1[1067] = {{19, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 16, 4, 8}, {-10, -17, 15}, {-16, 18, 17}, {-11, -18, 9}, 
     {-19, 1, 5}, {-5, 2, 10}, {-7, 3, 11}}
 
DiagramN1[1068] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 18, 17}, 
     {-7, -13, 12}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1069] = {{-16, 8, 13, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -6, 12}, {-5, 14, 18}, {-8, -15, 11}, {-14, 16, 19}, {-13, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1070] = {{-16, 15, 18, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-15, -8, 11}, {-14, 19, 8}, {-18, 17, 9}, 
     {-17, 2, 5}, {6, 3, 14}, {16, 4, -19}}
 
DiagramN1[1071] = {{18, 3, -7, 11}, {-11, -8, -13}, {-9, 12, 8}, 
     {-19, -14, 13}, {-12, 15, 14}, {-10, -16, 19}, {-15, 17, 6}, 
     {7, -17, 9}, {-18, 2, 5}, {-5, 1, 10}, {-6, 4, 16}}
 
DiagramN1[1072] = {{18, 3, 10, 19}, {-11, -6, -13}, {8, 12, 6}, 
     {-7, -14, 13}, {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, 
     {-10, -17, -8}, {-18, 1, 5}, {-5, 2, 9}, {-19, 4, 11}}
 
DiagramN1[1073] = {{-8, -15, 17, 10}, {-10, -7, -12}, {18, 11, 7}, 
     {-14, -13, 12}, {-11, -9, 13}, {-6, 19, 15}, {14, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1074] = {{-16, 8, 17, 10}, {-10, -6, -12}, {-9, 11, 18}, 
     {-7, -13, 12}, {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1075] = {{5, 16, 11}, {-11, -10, -13}, {15, 8, 10}, {-6, -14, 13}, 
     {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 14, -8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1076] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {19, -15, 7}, {-14, -8, 15}, {-5, -16, 8}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 14, 13}, {16, 4, -19}}
 
DiagramN1[1077] = {{5, 17, 10}, {-10, 11, 8}, {-15, -13, 12}, {-11, 14, 13}, 
     {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, -8, -12}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1078] = {{5, 17, 10}, {-9, -7, -12}, {-10, 11, 7}, {-15, -13, 12}, 
     {-11, 14, 13}, {-16, -8, 15}, {-14, 18, 8}, {-5, 19, 16}, 
     {-17, 1, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[1079] = {{5, 17, 11}, {-10, 6, 12}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 8}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, -11, -12}, {-19, 4, 9}}
 
DiagramN1[1080] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, -9}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, 17, 16}, {-5, -17, 4, 9}, {-18, 1, 7}, 
     {-7, 2, 10}, {-19, 3, 13}}
 
DiagramN1[1081] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, 
     {-5, -17, 19}, {-18, 1, 7}, {-7, 2, 10}, {-19, 4, 9}}
 
DiagramN1[1082] = {{5, 18, 11}, {-11, -12, -13}, {-10, 3, 6, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-5, -17, 9}, 
     {-18, 1, 7}, {-7, 2, 10}, {17, 4, -19}}
 
DiagramN1[1083] = {{5, 18, 11}, {-11, -8, -13}, {-10, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-6, -16, 9}, {-15, 3, 17, 16}, {-5, -17, 19}, 
     {-18, 1, 7}, {-7, 2, 10}, {-19, 4, 6}}
 
DiagramN1[1084] = {{6, 5, 11}, {-10, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[1085] = {{6, 5, 11}, {-10, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[1086] = {{1, 9, 18, 11}, {-10, -12, -13}, {-11, 6, 12}, 
     {-7, -14, 13}, {-6, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1087] = {{5, 1, 6, 11}, {-10, -8, -13}, {-11, 12, 8}, 
     {-16, -14, 13}, {-12, 15, 14}, {-17, -9, 16}, {-15, 18, 9}, 
     {-5, 19, 17}, {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1088] = {{5, 2, 8, 12}, {-12, -11, -14}, {16, 9, 11}, 
     {-6, -15, 14}, {-9, -8, 15}, {-13, -19, 6}, {-16, 17, 18}, 
     {-10, -17, 13}, {-5, 1, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1089] = {{5, 17, 10}, {-10, -11, -12}, {-9, 14, 13, 11}, 
     {-7, -13, 18}, {16, -15, 7}, {-14, -8, 15}, {-5, -16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1090] = {{5, 17, 11}, {-11, -8, -12}, {-10, 14, 13, 8}, 
     {-9, -13, -6}, {12, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1091] = {{-8, -15, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-6, 19, 15}, {14, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1092] = {{6, 14, 10}, {-10, -8, 13, 17}, {-9, -12, 8}, 
     {-11, -7, 12}, {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, 
     {-14, 1, 9}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[1093] = {{6, 10, 12}, {-12, -17, -5}, {-10, 11, 16}, {-8, -13, 5}, 
     {-11, 15, 19, 18}, {-9, -14, 4}, {-6, -15, 9}, {-16, 1, 7}, {-7, 2, 17}, 
     {-18, 3, 13}, {-19, 8, 14}}
 
DiagramN1[1094] = {{6, 12, 11}, {-11, -7, 17}, {-8, -13, 7, -10}, 
     {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1095] = {{-15, 8, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, 
     {-7, -12, 5}, {-10, 13, 18}, {-8, -14, 7}, {-13, 15, 19}, {-16, 1, 6}, 
     {-6, 2, 17}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[1096] = {{-16, 14, 15, 10}, {-10, -9, -12}, {-7, 8, 9}, 
     {-11, -13, 12}, {-8, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-15, 1, 7}, 
     {-17, 2, 5}, {-18, 3, 6}, {-6, 4, 19}}
 
DiagramN1[1097] = {{-16, 15, 17, 10}, {-10, -8, -12}, {5, 11, 8}, 
     {-14, -13, 12}, {-11, -9, 13}, {-15, -19, 14}, {-5, 16, 18}, 
     {-17, 1, 6}, {-6, 2, 9}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1098] = {{5, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 3, 18}, {16, 4, -19}}
 
DiagramN1[1099] = {{5, 12, 11}, {-11, -8, -13}, {-10, 18, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, -5}, {-15, 17, 19}, {3, 6, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 7}, {-19, 4, 16}}
 
DiagramN1[1100] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, 
     {-5, -17, 9}, {-12, 1, 10}, {-18, 2, 6}, {-19, 4, 17}}
 
DiagramN1[1101] = {{5, 12, 11}, {-10, 17, 7}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, -11, -7}, {-19, 4, 16}}
 
DiagramN1[1102] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-6, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 2, 9}, 
     {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1103] = {{5, 17, 10}, {-10, -8, -12}, {-14, -13, 12}, 
     {-11, 18, 13}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 11, 8}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1104] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {-5, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1105] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-12, 1, 10}, {-18, 2, 5}, 
     {-5, 3, 15, 14}, {17, 4, -19}}
 
DiagramN1[1106] = {{6, 12, 11}, {-11, -7, -13}, {-10, 2, 5, 7}, 
     {-8, -14, 13}, {-18, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-12, 1, 10}, {-5, 3, 18}, {17, 4, -19}}
 
DiagramN1[1107] = {{5, 1, 6, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-15, -14, 13}, {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, 
     {-5, -17, 9}, {-6, 2, 10}, {-18, 3, 7}, {17, 4, -19}}
 
DiagramN1[1108] = {{5, 1, 7, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-7, 2, 10}, {-18, 3, 6}, {17, 4, -19}}
 
DiagramN1[1109] = {{5, 6, 18}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, {-6, 2, 12, 7}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1110] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {-16, -15, 14}, 
     {7, 6, 3, 15}, {-19, -17, 16}, {-6, 18, 9}, {-10, -18, 19}, {-5, 1, 10}, 
     {-13, 2, -8}, {-9, 4, 17}}
 
DiagramN1[1111] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {7, 6, 18}, 
     {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, {-13, 2, -8}, 
     {-18, 3, 14, -15}, {-9, 4, 16}}
 
DiagramN1[1112] = {{5, 16, 11}, {-11, -10, -13}, {-7, 8, 10}, {-6, -14, 13}, 
     {-8, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 7}, {-18, 3, 4, 19}}
 
DiagramN1[1113] = {{5, 17, 12}, {-12, -11, -14}, {-8, 9, 11}, {-6, -15, 14}, 
     {-9, 16, 15}, {-16, 18, 19}, {-10, -18, 13}, {-5, 1, 10}, {-17, 2, 8}, 
     {-19, 3, 7}, {-7, 4, 6, -13}}
 
DiagramN1[1114] = {{5, 17, 12}, {-12, -11, -14}, {-8, 9, 11}, {-6, -15, 14}, 
     {-9, 16, 15}, {-13, -19, 6}, {-16, 18, 3, 7}, {-10, -18, 13}, 
     {-5, 1, 10}, {-17, 2, 8}, {-7, 4, 19}}
 
DiagramN1[1115] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-7, -14, 13}, 
     {-6, 15, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1116] = {{5, 18, 11}, {-11, -12, -13}, {-8, -14, 13}, {-7, 15, 14}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 7, 12}, {-19, 4, 17}}
 
DiagramN1[1117] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, 
     {-5, 1, -17, 19}, {-10, 2, 5}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[1118] = {{10, 16, 11}, {-11, -18, -13}, {-5, 3, 18}, 
     {-12, -14, 13}, {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 7, 5}, {17, 4, 6}}
 
DiagramN1[1119] = {{2, 5, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, 
     {10, -17, 19}, {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[1120] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, 
     {-17, -13, 9, 10}, {-18, 16, 12}, {-19, 4, 13}}
 
DiagramN1[1121] = {{-16, 15, 18, 10}, {-10, -7, -12}, {-9, 17, 7}, 
     {-11, -13, 12}, {-5, -6, 13}, {-15, -8, 11}, {-14, 19, 8}, {-18, 1, 9}, 
     {-17, 2, 5}, {6, 3, 14}, {16, 4, -19}}
 
DiagramN1[1122] = {{5, 18, 7, 10}, {-10, -9, 1}, {-13, 8, -12}, {-6, 14, -8}, 
     {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 3}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1123] = {{5, 12, 11}, {-11, -10, -13}, {7, -6, 10}, {-15, -14, 13}, 
     {6, 17, 8, 18}, {-19, -16, -9}, {15, -17, 19}, {-5, 1, 9}, {-12, 2, -7}, 
     {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[1124] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-7, -13, 12}, 
     {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 14, 13}, {16, 4, -19}}
 
DiagramN1[1125] = {{5, 17, 10}, {-10, -8, -12}, {-15, -13, 12}, 
     {-11, 14, 13}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 11, 8}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1126] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-15, -13, 12}, 
     {-11, 14, 13}, {-16, -8, 15}, {-14, 18, 8}, {-5, 19, 16}, 
     {-17, 1, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[1127] = {{5, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 16}, {-19, 4, -15, 8}}
 
DiagramN1[1128] = {{5, 17, 11}, {-10, 6, 12}, {-8, -13, 18}, {-6, 14, 13}, 
     {16, -15, 8}, {-14, -9, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, -11, -12}, {-19, 4, 9}}
 
DiagramN1[1129] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-8, -14, 3, 13}, {-6, 15, 14}, {17, -16, 8}, {-15, -9, 16}, 
     {-5, -17, 19}, {-18, 1, 7}, {-7, 2, 10}, {-19, 4, 9}}
 
DiagramN1[1130] = {{5, 18, 11}, {-11, -12, -13}, {-10, 3, 6, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, -17, 9}, 
     {-18, 1, 7}, {-7, 2, 10}, {17, 4, -19}}
 
DiagramN1[1131] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 3, 10}, {17, 4, -19}}
 
DiagramN1[1132] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, -17, 9}, 
     {-5, 1, 2, 18}, {-18, 3, 10}, {17, 4, -19}}
 
DiagramN1[1133] = {{1, 9, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-7, -14, 13}, {-6, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, 
     {-18, 2, 5}, {-5, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1134] = {{5, 1, 6, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-16, -14, 13}, {-12, 15, 14}, {-17, -9, 16}, {-15, 18, 9}, 
     {-5, 19, 17}, {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1135] = {{-16, 8, 11, 10}, {-10, -6, 17}, {-9, -12, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1136] = {{-16, 8, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-14, -13, 12}, {-11, 18, 13}, {-8, -15, 14}, {-6, 19, 15}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1137] = {{5, 11, 17}, {-10, 18, 12}, {-8, -13, -7, -12}, 
     {-6, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1138] = {{5, 12, 11}, {-10, 17, 8}, {-6, -13, -11, -8}, 
     {-7, 14, 13}, {-9, -15, -5}, {-14, 16, 19}, {18, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1139] = {{7, 13, 11}, {-11, -8, -12}, {-10, 1, 8}, {-5, 14, 18}, 
     {-9, -15, -6, 12}, {-14, 16, 19}, {-7, -16, 9}, {-13, 17, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1140] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 19, 15, 14}, {-9, -15, -5}, {8, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1141] = {{5, 12, 11}, {-11, -10, -13}, {-15, -14, 13}, 
     {10, 7, 6, 18}, {-19, -16, 4}, {-6, 17, 8}, {-9, -17, 19}, {-5, 1, 9}, 
     {-12, 2, -7}, {-18, 3, 14}, {-8, 15, 16}}
 
DiagramN1[1142] = {{5, 13, 12}, {-12, -7, 18}, {-8, -14, 7, -11}, 
     {-6, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1143] = {{7, 13, 11}, {-11, -8, -12}, {-10, 17, 8}, {-5, 14, 18}, 
     {-9, -15, -6, 12}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1144] = {{5, 10, 17}, {-9, -7, -12}, {-6, 11, 18}, {-11, 14, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 12, -16, 8}, {-10, 1, 6}, 
     {-17, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1145] = {{5, 12, 11}, {-11, -10, -13}, {7, -6, 10}, {-15, -14, 13}, 
     {6, 17, 8, 18}, {-19, -16, 4}, {-9, -17, 19}, {-5, 1, 9}, {-12, 2, -7}, 
     {-18, 3, 14}, {-8, 15, 16}}
 
DiagramN1[1146] = {{5, 12, 11}, {-10, 17, 8}, {-6, -13, -11, -8}, 
     {-7, 14, 13}, {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1147] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 9, -5}}
 
DiagramN1[1148] = {{5, 18, 19}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 11}}
 
DiagramN1[1149] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, -6}}
 
DiagramN1[1150] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 9, -7}}
 
DiagramN1[1151] = {{10, 11, 18}, {-6, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -9, 16}, {-5, -17, 12, 19}, {-10, 1, 9}, 
     {-11, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1152] = {{5, 17, 10}, {-10, -11, -12}, {-9, 14, 13, 11}, 
     {-7, -13, 18}, {-8, -15, 7}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1153] = {{-16, 13, 15, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -18, 12}, {-6, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-15, 6, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1154] = {{18, 7, 11}, {-11, -13, -6}, {-8, 12, 14}, {-12, 15, 13}, 
     {-9, -16, -14, 19}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1155] = {{5, 10, 17}, {-7, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {12, -15, 8}, {-14, 19, 15}, {-5, -16, -8, -13}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1156] = {{5, 10, 17}, {-6, -7, -12}, {-9, 11, 7}, {-11, 18, 13}, 
     {-8, -15, -5}, {-14, 16, 19}, {-13, 12, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1157] = {{5, 13, 12}, {-11, 2, 7}, {-8, -14, -12, -7}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1158] = {{18, 13, 17}, {-5, -10, 9}, {-16, 15, -8}, {-6, -12, 4}, 
     {-15, 14, 12}, {-11, -14, 19}, {-13, -19, 6, 10}, {-7, -9, 16}, 
     {-18, 2, 7}, {-17, 1, 5}, {8, 3, 11}}
 
DiagramN1[1159] = {{18, 14, 17}, {-6, -11, 10}, {-7, -13, 4}, {-16, 15, 13}, 
     {-12, -15, 19}, {-14, 5, 11}, {-8, -10, 16, -9}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[1160] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {12, 14, 13}, 
     {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 7, -13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1161] = {{-11, 18, 8, 10}, {-10, -9, 1}, {6, -13, -12}, 
     {11, 14, 13}, {16, -15, -6}, {-14, 7, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 12, 9}, {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[1162] = {{5, 17, 10}, {-10, -8, -12}, {14, 11, 8}, {-11, -9, 13}, 
     {-6, -15, -13, 12}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1163] = {{5, 17, 18}, {-11, -7, -12}, {-10, 14, 13, 7}, 
     {-8, -13, -9}, {12, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1164] = {{5, 18, 11}, {-5, 6, 12}, {-7, -14, -11, -10}, 
     {-13, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1165] = {{18, 7, 12}, {-12, -8, -14}, {16, 13, 8}, {-9, -15, 14}, 
     {-13, -17, 15}, {-16, 19, 9, -10}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[1166] = {{-16, 8, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, 
     {-7, -13, 12}, {-5, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 5}, {16, 4, -19}}
 
DiagramN1[1167] = {{-15, 16, 13, 11}, {-11, -9, -7}, {-10, 1, 9}, 
     {-8, -14, 7}, {-12, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-13, 12, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1168] = {{5, 11, 18, 10}, {-10, -9, -13}, {-6, -14, 13}, 
     {-12, 15, 14}, {19, -16, 6}, {-15, -7, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1169] = {{5, 18, 11}, {-5, 6, 12}, {-7, -14, -11, -10}, 
     {-13, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1170] = {{5, 11, 18, 10}, {-10, -9, -13}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-5, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1171] = {{5, 18, 7, 10}, {-10, -9, 12}, {-13, 8, -6}, 
     {-12, 14, -8}, {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1172] = {{17, 7, -11, -12}, {-18, 8, 13}, {-15, -13, 19}, 
     {-8, 14, 11}, {-10, 9, 15}, {-14, 16, -9}, {-7, -16, 18}, {-17, 1, 5}, 
     {-5, 2, 10}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[1173] = {{19, 16, 17, 10}, {-10, -7, -12}, {-9, 11, 7}, 
     {-15, -13, 12}, {-11, 14, 13}, {-16, -8, 15}, {-14, 18, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, -6}, {-19, 4, 6}}
 
DiagramN1[1174] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, 
     {-12, 14, 18, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-13, 1, 10}, {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1175] = {{5, 18, 11}, {-11, -8, -12}, {-10, 1, 8}, {-6, -7, 13}, 
     {-15, -9, -5}, {-14, 19, 9}, {-13, 12, -16, 15}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1176] = {{7, 19, 11}, {-11, -9, -12}, {-10, 8, 9}, {-8, 13, 17}, 
     {-16, -13, -14, 12}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[1177] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-12, -10, 14}, 
     {-9, -15, -14, 13}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1178] = {{5, 17, 11}, {-5, 8, 12}, {-6, -13, -11, -10}, 
     {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-12, -16, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[1179] = {{6, 14, 11}, {-10, 7, 9}, {-12, -8, -11, -9}, 
     {-7, 13, 17}, {-16, -13, 12}, {-18, 15, 19}, {-6, -15, 16}, 
     {-14, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1180] = {{18, 6, 12}, {-12, -8, -14}, {16, 13, 8}, {-9, -15, 14}, 
     {-13, -7, 15}, {-16, 17, 9, -10}, {-11, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1181] = {{7, 6, -18, -12}, {-10, 11, 17}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-7, -16, 9}, {-6, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1182] = {{7, 11, 17, 10}, {-10, -9, -12}, {-5, -13, 12}, 
     {-7, 14, 13}, {-6, -15, 5}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 15}, {-19, 4, 6}}
 
DiagramN1[1183] = {{11, 5, 17, 10}, {-10, -9, -12}, {-6, -13, 12}, 
     {-11, 18, 13}, {-7, -15, 4}, {-14, 16, 19}, {-5, -16, 7}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[1184] = {{6, 15, 11}, {-11, -10, -12}, {-8, 9, 10}, {-9, 17, 13}, 
     {-14, -19, -13, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1185] = {{5, 15, 11}, {-11, -9, -12}, {-10, 1, 9}, {-6, 7, 13}, 
     {-14, -19, -13, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 17, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1186] = {{-15, 16, 14, 10}, {-10, -8, -12}, {-9, 1, 8}, 
     {-11, -7, 12}, {-6, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-14, 6, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 7}}
 
DiagramN1[1187] = {{-5, 6, 10}, {-10, -14, -12}, {-11, -9, 12}, 
     {11, 5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[1188] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, -9}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-6, 2, 11}, 
     {-18, 3, 12}, {-19, 4, 9, -10}}
 
DiagramN1[1189] = {{5, 6, 19}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, -9}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-19, 3, 12}}
 
DiagramN1[1190] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, -9}, 
     {-5, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 9, -6}}
 
DiagramN1[1191] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {12, 14, 13}, 
     {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 7, -13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1192] = {{5, 13, 12}, {8, -7, 11}, {-15, -14, -12, -11}, 
     {7, 6, 18}, {-19, -16, -10}, {-6, 17, 9}, {15, -17, 19}, {-5, 1, 10}, 
     {-13, 2, -8}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[1193] = {{-11, 18, 8, 10}, {-10, -9, 1}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, -6}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 12, 9}, {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[1194] = {{5, 10, 17}, {-7, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 12, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1195] = {{5, 13, 12}, {-11, 2, 7}, {-8, -14, -12, -7}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1196] = {{5, 6, 18}, {-12, -7, -13}, {-11, 15, 14, 7}, 
     {-8, -14, -9}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1197] = {{5, 9, 10}, {-10, 8, 2}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, 15}, {18, -15, -7}, {-14, 16, -13}, {-6, -16, 19}, 
     {-9, 1, 17}, {-17, 12, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1198] = {{5, 17, 18}, {-10, -9, -12}, {-5, 6, 11}, {-13, 8, 12}, 
     {-6, 14, 15}, {-7, -15, 13}, {-14, 16, -8}, {-11, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1199] = {{5, 18, 10}, {-10, -9, 2}, {-5, 3, 12, 11}, {-6, -14, -7}, 
     {-12, 15, 14}, {13, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-19, 4, 17}}
 
DiagramN1[1200] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, -8}, 
     {13, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, {-18, 1, 9}, {-9, -13, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1201] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, 16}, {5, 3, -16, -8}, {-15, 17, -14}, {-7, -17, 19}, 
     {-10, 1, 18}, {-18, 13, -9}, {-19, 4, -5}}
 
DiagramN1[1202] = {{1, 9, 8, 11}, {-11, -10, 3}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 16}, {-7, -16, 6}, {-15, 17, 14}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1203] = {{6, 11, -7, -12}, {-10, 18, 17}, {-8, -13, -9}, 
     {-5, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1204] = {{6, 12, 11}, {-11, -7, 17}, {-8, -13, 7, -10}, 
     {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1205] = {{11, 6, 9, 10}, {-10, 8, 2}, {7, 13, -12}, {-11, 14, -13}, 
     {18, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 1, 17}, {-17, 12, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1206] = {{5, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-12, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-9, -17, -8, -14}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1207] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, -9}, {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 6}, {9, -5, 4, -19}}
 
DiagramN1[1208] = {{5, 18, 11}, {-11, -8, 17}, {-10, -12, 8}, {-6, -7, 13}, 
     {-15, -9, -13, 12}, {-14, 19, 9}, {-5, -16, 15}, {-18, 1, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1209] = {{5, 18, 11}, {-10, 1, 8}, {-12, -13, -11, -8}, 
     {-6, -7, 13}, {-15, -9, 12}, {-14, 19, 9}, {-5, -16, 15}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1210] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, -9}, 
     {-7, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 9, -10}}
 
DiagramN1[1211] = {{6, 15, 10}, {-10, -9, -12}, {17, 8, 9}, {-11, -13, 12}, 
     {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 13, -8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1212] = {{10, 11, 18}, {-6, -7, -13}, {-8, 12, 14}, {-12, 15, 19}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-5, -17, 8}, {-10, 1, 9}, 
     {-11, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1213] = {{18, 13, 17}, {-5, -10, -6, -12}, {-16, 15, -8}, 
     {-15, 14, 12}, {4, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, 5}, {8, 3, 11}, {6, -11, -19}}
 
DiagramN1[1214] = {{18, 14, 17}, {-6, -11, 5}, {-7, -13, -5}, {-16, 15, 13}, 
     {4, -15, 19}, {-14, 10, 11}, {-8, -10, 16, -9}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -12, -19}}
 
DiagramN1[1215] = {{6, 1, 8, 11}, {-11, -10, -13}, {17, 9, 10}, 
     {-12, -14, 13}, {-9, -8, 14}, {-15, -19, 12}, {-5, 16, 18}, 
     {-6, -16, 15}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1216] = {{5, 8, 11}, {-11, -10, -13, 9}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 16, 12}, {-19, 4, 13}}
 
DiagramN1[1217] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-12, 18, 14}, 
     {-9, -15, -14, 13}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[1218] = {{5, 18, 7, 10}, {-10, -9, 12}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1219] = {{5, 17, 11}, {-10, 12, 8}, {-9, -13, -6}, {-12, 14, 13}, 
     {-11, -8, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1220] = {{5, 17, 18}, {-10, 12, 7}, {-8, -13, -9}, {-12, 14, 13}, 
     {-11, -7, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1221] = {{5, 17, 18}, {-9, 11, -12, -10}, {-7, -13, -8}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1222] = {{18, 6, 11}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -9, 16}, {-10, -17, 12, 19}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1223] = {{18, 6, 11}, {-11, -7, -13}, {-8, 12, 14}, {-12, 15, 19}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1224] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1225] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, -8}, {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1226] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1227] = {{5, 16, -11, -13}, {15, 9, 11}, {-6, -14, 13}, 
     {-9, -8, 14}, {-12, -19, 6}, {-15, 17, 18}, {-10, -17, 12}, {-5, 1, 10}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1228] = {{5, 15, 11}, {-11, -9, -12}, {-10, 17, 9}, {-6, 7, 13}, 
     {-14, -19, -13, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1229] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-12, 18, 14}, 
     {-9, -15, -5}, {-7, 19, 15}, {-14, 13, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1230] = {{5, 18, 11}, {-11, -12, -13}, {-10, 15, 14, 12}, 
     {-7, -14, -8}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1231] = {{6, 12, 11}, {-10, 1, 7}, {-8, -13, -9}, {-18, 14, 13}, 
     {-11, -7, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1232] = {{5, 8, 10}, {-10, -9, 1}, {-5, -11, 18}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, 4}, {-14, 16, 15}, {-8, 2, 17}, {-17, 12, 9}, 
     {-18, 3, -16, 19}, {-19, -6, -7}}
 
DiagramN1[1233] = {{5, 9, 10}, {-10, 8, 2}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 19}, {-6, -16, 15}, 
     {-9, 1, 17}, {-17, 12, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1234] = {{5, 17, 18}, {-10, -9, -12}, {-5, 6, 11}, {-13, 8, 12}, 
     {-6, 14, -8}, {-7, -15, 13}, {-14, 16, 19}, {-11, -16, 15}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1235] = {{5, 18, 10}, {-10, -9, 2}, {-5, 3, 12, 11}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, -11}, {-15, 19, 16}, {6, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-19, 4, 17}}
 
DiagramN1[1236] = {{5, 18, 10}, {-10, -9, 2}, {-5, 3, 12, 11}, {-6, -14, 13}, 
     {-12, 15, 14}, {-7, -16, 6}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-19, 4, 17}}
 
DiagramN1[1237] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, 13}, 
     {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, {-9, -13, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1238] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, -17, 8}, 
     {-7, -14, 13}, {-12, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-18, 1, 9}, 
     {-9, -13, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1239] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {19, -16, -8}, {-15, 17, 4, -5}, {-7, -17, 16}, 
     {-10, 1, 18}, {-18, 13, -9}, {5, 3, -19}}
 
DiagramN1[1240] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {5, 3, -16, -8}, {-15, 17, 19}, {-7, -17, 16}, 
     {-10, 1, 18}, {-18, 13, -9}, {-19, 4, -5}}
 
DiagramN1[1241] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, -8}, {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1242] = {{1, 9, 8, 11}, {-11, -10, 3}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 14}, {17, -16, 6}, {-15, -7, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1243] = {{1, 9, 8, 11}, {-11, -10, 3}, {14, -12, -5}, 
     {-6, -14, 13}, {12, 15, -9}, {-7, -16, 6}, {-15, 17, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1244] = {{6, 11, -7, -12}, {-10, 18, 17}, {-8, -13, 12}, 
     {-5, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1245] = {{6, 11, -7, -12}, {-10, 18, 17}, {-8, -13, 12}, 
     {-5, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1246] = {{5, 9, 11}, {-11, -10, 7, -13}, {-5, -12, 18}, 
     {12, 14, 13}, {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[1247] = {{5, 16, 11}, {-11, -10, -13}, {-8, 2, 10}, {-6, -14, 13}, 
     {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 15, 14, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1248] = {{-11, 18, 8, 10}, {-10, -9, 12}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 5}, {-19, -6, -7}}
 
DiagramN1[1249] = {{-8, -15, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1250] = {{5, 15, 11}, {-10, 17, 9}, {-12, -13, -11, -9}, 
     {-6, 7, 13}, {-14, -19, 12}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1251] = {{5, 17, 11}, {-5, 12, 6}, {-7, -13, -11, -10}, 
     {-12, 18, 13}, {-8, -15, 7}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1252] = {{5, 17, 18}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {12, -15, 8}, {-14, 19, 15}, {-5, -16, -8, -13}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1253] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, -8, -16}, 
     {-7, -14, 13}, {-12, 15, 14}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, -13, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1254] = {{6, 12, 11}, {-10, 1, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1255] = {{-8, -15, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-14, 19, 15}, {7, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1256] = {{11, 5, 17, 10}, {-10, -9, -12}, {-6, -13, 12}, 
     {-11, 18, 13}, {-7, -15, 6}, {-14, 16, 19}, {-5, -16, 7}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1257] = {{5, 17, 11}, {-11, -8, -13}, {18, 9, 12, 8}, 
     {-15, -14, 13}, {-12, -10, 14}, {-16, -9, 15}, {-5, 19, 16}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1258] = {{5, 9, 10}, {-10, 8, 12}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, 15}, {18, -15, -7}, {-14, 16, -13}, {-6, -16, 19}, 
     {-9, 1, 17}, {-17, 2, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1259] = {{5, 18, 10}, {-10, -9, -13}, {-5, 3, 12, 11}, 
     {-6, -14, -7}, {-12, 15, 14}, {13, -16, 6}, {-15, 19, 16}, 
     {-11, -17, 7}, {-18, 1, 8}, {-8, 2, 9}, {-19, 4, 17}}
 
DiagramN1[1260] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, 12}, {-7, -14, -8}, 
     {13, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1261] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, 16}, {-8, -16, -9}, {-15, 17, -14}, {-7, -17, -19}, 
     {-5, 1, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1262] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, 16}, {5, 3, -16, -8}, {-15, 17, -14}, {-7, -17, 19}, 
     {-10, 1, 18}, {-18, 2, -9}, {-19, 4, -5}}
 
DiagramN1[1263] = {{6, 12, 11}, {-10, 17, 7}, {-8, -13, -9}, {-18, 14, 13}, 
     {-11, -7, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1264] = {{6, 15, 11}, {-11, -10, -13}, {17, 9, 10}, {-12, -14, 13}, 
     {-9, -8, 14}, {-5, 16, 18}, {-6, -16, -19, 12}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1265] = {{18, 6, 11}, {-7, 12, -13, -11}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1266] = {{1, 9, 8, 11}, {-11, -10, -13}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 16}, {-7, -16, 6}, {-15, 17, 14}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1267] = {{6, 12, 11}, {-10, 1, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1268] = {{-17, 10, 7}, {-7, -19, -12}, {-8, -13, 12}, 
     {-11, 14, 13}, {16, -15, 8}, {-14, -9, 15}, {-10, -16, 11, 18}, 
     {17, 1, 5}, {-5, 2, 9}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[1269] = {{11, 6, 9, 10}, {-10, 8, 12}, {7, 13, -12}, {-11, 14, 15}, 
     {18, -15, -7}, {-14, 16, -13}, {-6, -16, 19}, {-9, 1, 17}, {-17, 2, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1270] = {{5, 17, 11}, {-11, -9, -13}, {-10, 12, 9}, {-12, 6, 14}, 
     {-15, -19, -14, 13}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1271] = {{5, 9, 11}, {-11, -10, 1}, {7, -13, 8}, {18, -5, 14, 13}, 
     {-12, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 12, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1272] = {{18, 12, 11}, {-9, -8, -14}, {-11, 13, 8}, {-19, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 19}, {-16, 9, 7, 6}, {-18, 2, 5}, {-5, 1, 10}, 
     {-12, 3, -7}, {-6, 4, 17}}
 
DiagramN1[1273] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, 
     {-5, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1274] = {{6, 15, 10}, {-10, -9, -12}, {-8, 1, 9}, {-11, -13, 12}, 
     {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 17, 13, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1275] = {{-5, 6, 10}, {-10, -14, -12}, {-11, -9, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[1276] = {{5, 18, 12}, {-11, 7, 13}, {-8, -14, -9}, {-7, 15, 14}, 
     {-12, -13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1277] = {{6, 12, 11}, {-10, 17, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1278] = {{18, 16, 12}, {-11, -8, -14}, {-12, 13, 8}, {-6, -15, 14}, 
     {-13, 9, 15}, {-10, -17, 19}, {-9, 11, -7, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-16, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1279] = {{5, 7, 10}, {-10, -9, 1}, {-5, 6, 18}, {-12, 14, -8}, 
     {-16, -14, 19}, {-6, 15, -13, 8}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 12, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1280] = {{5, 8, 10}, {-10, -9, 12}, {-5, -11, 18}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, 4}, {-14, 16, 15}, {-8, 2, 17}, {-17, 1, 9}, 
     {-18, 3, -16, 19}, {-19, -6, -7}}
 
DiagramN1[1281] = {{5, 9, 10}, {-10, 8, 12}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 19}, {-6, -16, 15}, 
     {-9, 1, 17}, {-17, 2, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1282] = {{5, 18, 10}, {-10, -9, -13}, {-5, 3, 12, 11}, 
     {-6, -14, 13}, {-12, 15, 14}, {-7, -16, -11}, {-15, 19, 16}, 
     {6, -17, 7}, {-18, 1, 8}, {-8, 2, 9}, {-19, 4, 17}}
 
DiagramN1[1283] = {{5, 18, 10}, {-10, -9, -13}, {-5, 3, 12, 11}, 
     {-6, -14, 13}, {-12, 15, 14}, {-7, -16, 6}, {-15, 19, 16}, 
     {-11, -17, 7}, {-18, 1, 8}, {-8, 2, 9}, {-19, 4, 17}}
 
DiagramN1[1284] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, 12}, {-7, -14, 13}, 
     {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1285] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-8, -16, -9}, {-15, 17, -19}, {-7, -17, 16}, 
     {-5, 1, 18}, {-18, 2, 3, -10}, {8, 4, 19}}
 
DiagramN1[1286] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-8, -16, -9}, {-15, 17, -19}, {-7, -17, 16}, 
     {-5, 1, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1287] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {19, -16, -8}, {-15, 17, 4, -5}, {-7, -17, 16}, 
     {-10, 1, 18}, {-18, 2, -9}, {5, 3, -19}}
 
DiagramN1[1288] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {5, 3, -16, -8}, {-15, 17, 19}, {-7, -17, 16}, 
     {-10, 1, 18}, {-18, 2, -9}, {-19, 4, -5}}
 
DiagramN1[1289] = {{6, 12, 11}, {-10, 17, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1290] = {{6, 15, 11}, {-11, -10, -13}, {-8, 1, 10}, {-12, -14, 13}, 
     {-9, 17, 14}, {-5, 16, 18}, {-6, -16, -19, 12}, {-15, 9, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1291] = {{6, 15, 11}, {-8, -10, -13}, {-11, 9, 10}, {-12, -14, 13}, 
     {-9, 17, 14}, {-5, 16, 18}, {-6, -16, -19, 12}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1292] = {{1, 9, 8, 11}, {-11, -10, -13}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 14}, {17, -16, 6}, {-15, -7, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1293] = {{1, 9, 8, 11}, {-11, -10, -13}, {14, -12, -5}, 
     {-6, -14, 13}, {12, 15, -9}, {-7, -16, 6}, {-15, 17, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1294] = {{-17, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, 
     {-13, -14, 4, 6}, {-8, 15, 14}, {-10, 9, 13}, {-15, 17, -9}, 
     {-7, 5, 16}, {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}}
 
DiagramN1[1295] = {{-16, 6, 10}, {-15, 7, 11}, {-12, -13, 19}, {-7, 14, 13}, 
     {-9, 8, 12}, {-14, 16, -8}, {-6, 5, 15}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 9}, {-19, 4, -10, -11}}
 
DiagramN1[1296] = {{-10, -11, 5}, {-15, 7, 11}, {-12, -13, 19}, {-7, 14, 13}, 
     {-9, 8, 12}, {-14, 16, -8}, {-6, -16, 15}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 9}, {-19, 4, 6, 10}}
 
DiagramN1[1297] = {{-7, 6, 11}, {-11, -13, 5}, {-17, 12, 13}, {-16, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 18}, 
     {-18, 2, 3, 19}, {-19, 4, 10}}
 
DiagramN1[1298] = {{-7, 6, 11}, {-11, -13, 5}, {-17, 12, 13}, {-16, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 2, 18}, 
     {-18, 3, 19}, {-19, 4, 10}}
 
DiagramN1[1299] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, -17, 8}, 
     {-7, -14, 13}, {-12, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1300] = {{5, 10, 4, 11}, {-11, -6, -13}, {-8, 12, 6}, 
     {-7, -14, -9}, {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, 
     {-10, -17, 8}, {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 9}}
 
DiagramN1[1301] = {{5, 6, -12, -7}, {-9, 11, 19}, {-8, -13, 7}, 
     {-11, 14, 13}, {16, -15, 8}, {-14, -10, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[1302] = {{5, 7, -11, -6}, {-15, 8, 13}, {-12, -13, 19}, 
     {-8, 14, 11}, {-10, 9, 12}, {-14, 16, -9}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1303] = {{6, 15, 11}, {-11, -10, -13}, {-8, 1, 10}, 
     {-9, 17, 13, -12}, {-14, -19, 12}, {-5, 16, 18}, {-6, -16, 14}, 
     {-15, 9, 8}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1304] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, 
     {-12, 14, 13, -8}, {-9, -15, -7}, {-14, 19, 15}, {8, -16, 9}, 
     {-6, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1305] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, -8, -16}, 
     {-7, -14, 13}, {-12, 15, 14}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1306] = {{6, 10, 11}, {-11, 9, 8, 13}, {-6, 12, 7}, {-12, 14, -13}, 
     {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, {-10, 1, 17}, {-17, 2, -9}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1307] = {{11, 6, 9, 10}, {-10, 8, 12}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 19}, {-6, -16, 15}, 
     {-9, 1, 17}, {-17, 2, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1308] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {9, -6, 4, -19}}
 
DiagramN1[1309] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 17, 4, 16}, {-6, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}}
 
DiagramN1[1310] = {{6, 1, 8, 11}, {-11, -10, -13}, {7, 9, 10}, 
     {-12, -14, 13}, {-9, -8, 14}, {-15, -5, 12}, {-7, 16, 17}, 
     {-6, -16, 15}, {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[1311] = {{5, -16, 8, 10}, {-10, -12, -6}, {-8, 11, 19}, 
     {-7, -13, 6}, {-11, 14, 13}, {-9, -15, 7}, {-14, 16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1312] = {{5, -16, 15, 10}, {-10, -11, -6}, {-15, 7, 13}, 
     {-12, -13, 19}, {-7, 14, 11}, {-9, 8, 12}, {-14, 16, -8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[1313] = {{5, 6, -12, -7}, {-9, 11, 19}, {-8, -13, 7}, 
     {-11, 14, 13}, {-10, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[1314] = {{5, 6, 10}, {-10, -12, -7}, {-8, 11, 13}, {-11, 14, 19}, 
     {-9, -15, -13, 7}, {-14, 16, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1315] = {{-7, 8, 10}, {-10, -9, 1}, {7, 6, 11}, {-11, -14, -16}, 
     {-6, 18, 5, 13}, {-13, 12, 14}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, -12, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1316] = {{6, 5, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -10, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1317] = {{5, 6, 10}, {-8, 11, 19}, {-7, -13, -9}, {-11, 14, 13}, 
     {-10, -12, -15, 7}, {-14, 16, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1318] = {{5, 6, 10}, {-8, 11, 19}, {-7, -13, -10, -12}, 
     {-11, 14, 13}, {-9, -15, 7}, {-14, 16, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1319] = {{18, 12, 11}, {-9, 13, 8}, {-19, -14, -11, -8}, 
     {-13, 15, 6}, {-10, -16, 19}, {-15, 17, 14}, {7, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-12, 3, -7}, {-6, 4, 16}}
 
DiagramN1[1320] = {{-5, 6, 10}, {-10, -9, 1}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, -12, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[1321] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {5, 18, -9}, 
     {-8, -15, 13, -12}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, -13, 10}, {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[1322] = {{-5, 6, 10}, {-10, -9, 1}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, 
     {-6, 2, 17}, {-17, -12, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[1323] = {{5, 7, 10}, {-10, -9, 12}, {-5, 6, 18}, {-12, 14, -8}, 
     {-16, -14, 19}, {-6, 15, -13, 8}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1324] = {{5, 9, 11}, {-11, -10, 12}, {7, -13, 8}, {18, -5, 14, 13}, 
     {-12, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1325] = {{6, 5, 10}, {-9, 11, -12, -10}, {-7, -13, -8}, 
     {-11, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[1326] = {{5, 6, 10}, {-8, 11, 19}, {-7, -13, -10, -12}, 
     {-11, 14, 13}, {16, -15, 7}, {-14, -9, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1327] = {{6, 5, -7, -12}, {-10, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1328] = {{6, 5, 11, 7}, {-10, -7, -12}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1329] = {{-16, 7, 10}, {-10, -11, -6}, {-15, 14, 13, 11}, 
     {-12, -13, 19}, {16, 8, 12}, {-14, -9, -8}, {-7, 5, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[1330] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, -16}, 
     {-6, 18, 5, 13}, {-13, 12, 14}, {-15, -18, 4}, {-8, 2, 17}, {-17, 1, 9}, 
     {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1331] = {{6, 5, 10, 12}, {-6, 11, 7}, {9, 13, -12}, {-11, 14, 15}, 
     {-8, -15, -9}, {-14, 16, -13}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1332] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {18, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 9, -5}}
 
DiagramN1[1333] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 6}, {-19, 3, 13}}
 
DiagramN1[1334] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, -9}, 
     {-6, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-13, 18, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[1335] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, -9}, 
     {-6, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[1336] = {{5, 15, 17}, {-9, -8, -12}, {14, 11, 8}, {-10, -13, 12}, 
     {-11, -7, 13}, {-14, 18, 10, -6}, {-5, -16, 19}, {-15, 1, 7}, 
     {-17, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1337] = {{5, 18, 7, 10}, {-10, -9, 1}, {-13, 8, -12}, {-6, 14, -8}, 
     {-16, -14, 19}, {-5, 15, 16}, {-11, -15, 6}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1338] = {{18, 13, 17}, {-5, -10, 1}, {-16, 15, -8}, {-6, -12, 4}, 
     {-15, 14, 12}, {-11, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, -19, 6, 5}, {8, 3, 11}}
 
DiagramN1[1339] = {{5, 6, 18}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-6, 2, 12, 7}, 
     {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1340] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {7, 6, 18}, 
     {-19, -16, 4}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, {-13, 2, -8}, 
     {-18, 3, 14, -15}, {-9, 15, 16}}
 
DiagramN1[1341] = {{5, 18, 11}, {-11, 7, 12}, {-8, -14, 13}, {-7, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, -12, -13}, {-19, 4, 17}}
 
DiagramN1[1342] = {{5, 18, 11}, {-10, -12, -13}, {-11, 6, 12}, {-7, -14, 13}, 
     {-6, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1343] = {{10, 16, 11}, {-11, -18, 7}, {-5, -13, 18}, 
     {-12, -14, 13}, {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 3, 5}, {17, 4, 6}}
 
DiagramN1[1344] = {{10, 16, 11}, {-11, -18, 8}, {-6, -13, 18}, 
     {-12, -14, 13}, {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, 
     {-5, 1, -17, 19}, {-10, 2, 5}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[1345] = {{5, 13, 12}, {-12, -7, 18}, {-8, -14, 7, -11}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1346] = {{5, 6, 18}, {-11, 12, 7}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-6, 2, 11}, 
     {-18, 3, -7, -13}, {-19, 4, 17}}
 
DiagramN1[1347] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {18, -16, 8}, {-15, 19, 16}, {-12, 17, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 9, -5}}
 
DiagramN1[1348] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-12, 18, 10}, {-18, 2, 6}, {-19, 3, 13}}
 
DiagramN1[1349] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {-16, -15, 14}, 
     {7, 6, 3, 15}, {-19, -17, -10}, {-6, 18, 9}, {16, -18, 19}, {-5, 1, 10}, 
     {-13, 2, -8}, {-9, 4, 17}}
 
DiagramN1[1350] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {7, 6, 18}, 
     {-19, -16, -10}, {-6, 17, 9}, {15, -17, 19}, {-5, 1, 10}, {-13, 2, -8}, 
     {-18, 3, 14, -15}, {-9, 4, 16}}
 
DiagramN1[1351] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, -9}, 
     {-6, 16, 15}, {14, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[1352] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-7, -14, 13}, 
     {-6, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1353] = {{5, 18, 11}, {-11, -12, -13}, {-8, -14, 13}, {-7, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 7, 12}, {-19, 4, 17}}
 
DiagramN1[1354] = {{10, 16, 11}, {-11, -18, -13}, {-6, 8, 18}, 
     {-12, -14, 13}, {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, 
     {-5, 1, -17, 19}, {-10, 2, 5}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[1355] = {{10, 16, 11}, {-11, -18, -13}, {-5, 7, 18}, 
     {-12, -14, 13}, {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, 
     {-10, 2, 1, -9}, {-16, 3, 5}, {17, 4, 6}}
 
DiagramN1[1356] = {{5, 18, 7, 10}, {-10, -9, 1}, {-13, 8, -12}, {-6, 14, -8}, 
     {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 16}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1357] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, -9}, 
     {-18, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[1358] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {8, -7, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 7, 6}, {17, 4, -8, 14}}
 
DiagramN1[1359] = {{11, 17, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-13, -15, 14}, {-7, -9, 15}, {-19, -16, 13}, {9, -8, 16}, {-11, 2, 5}, 
     {-5, 1, -10}, {-17, 8, 6}, {19, 10, 4, 7}}
 
DiagramN1[1360] = {{5, 6, 18}, {-12, -7, -14}, {19, 16, 13, 7}, 
     {-8, -15, 14}, {-13, -11, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1361] = {{-13, -8, 15, 10}, {-10, -7, -12}, {-9, 1, 7}, 
     {-11, -18, 12}, {-6, 14, 17}, {-14, 19, 8}, {11, -16, 13}, {-15, 6, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1362] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, -17, 8}, 
     {-7, -14, 13}, {-12, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-18, 1, 9}, 
     {-9, -13, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1363] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 19, 15, 14}, {-9, -15, -5}, {8, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[1364] = {{5, 13, 12}, {-12, -7, 18}, {-8, -14, 7, -11}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1365] = {{18, 13, 17}, {-5, -10, -19, 6}, {-16, 15, -8}, 
     {-6, -12, 4}, {-15, 14, 12}, {-11, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, 
     {-18, 2, 7}, {-17, 1, 5}, {8, 3, 11}}
 
DiagramN1[1366] = {{5, 17, 18}, {-11, -7, -13}, {19, 15, 12, 7}, 
     {-8, -14, 13}, {-12, -10, 14}, {-9, -15, 8}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1367] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 1, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1368] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-12, -10, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1369] = {{5, 9, 10}, {-10, 8, 2}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 1, 17}, {-17, 12, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1370] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, 
     {-12, 14, 13, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-11, 1, 6}, {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1371] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, 
     {-6, 14, 18, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 17, 10}, {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[1372] = {{5, 17, 10}, {-9, 11, -12, -10}, {-8, -13, -6}, 
     {-11, 14, 13}, {12, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1373] = {{5, 17, 11}, {-11, -10, 2}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-8, -15, 4}, {-6, -16, 8}, {-17, 1, 9}, {-9, -13, 10}, 
     {-18, 3, 16, 19}, {-19, 7, 15}}
 
DiagramN1[1374] = {{5, 17, 11}, {-11, -8, -13}, {15, 12, 8}, {-9, -14, 13}, 
     {-12, -10, 14}, {-15, 18, 9, -6}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1375] = {{5, 17, 18}, {-10, -9, -12}, {-5, 6, 11}, {-13, 8, 12}, 
     {-6, 14, -8}, {-7, -15, 13}, {-14, 16, 15}, {-11, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1376] = {{5, 18, 10}, {-10, -9, 2}, {-5, 3, 12, 11}, {-6, -14, 13}, 
     {-12, 15, 14}, {19, -16, 6}, {-15, -7, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-19, 4, 17}}
 
DiagramN1[1377] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -14, 13}, 
     {19, -16, 7}, {-15, -8, 16}, {-12, -17, 8}, {-18, 1, 9}, {-9, -13, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1378] = {{5, 18, 11}, {-11, -8, -12}, {-10, 1, 8}, {-6, -7, 13}, 
     {-15, -9, -13, 12}, {-14, 19, 9}, {-5, -16, 15}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1379] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {5, 3, -16, -8}, {-15, 17, 16}, {-7, -17, 19}, 
     {-10, 1, 18}, {-18, 13, -9}, {-19, 4, -5}}
 
DiagramN1[1380] = {{11, 17, 12}, {-12, -19, -14}, {-6, 3, 19}, 
     {-13, -15, 14}, {-7, -9, 15}, {9, -8, 16}, {10, -18, -16, 13}, 
     {-11, 2, 5}, {-5, 1, -10}, {-17, 8, 6}, {18, 4, 7}}
 
DiagramN1[1381] = {{17, 7, 10}, {-10, -12, -6}, {-8, -13, 19}, {-11, 14, 13}, 
     {16, -15, 8}, {-14, -9, 15}, {-7, -16, 11, 18}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[1382] = {{-16, 8, 11, 10}, {-10, -6, -12}, {-9, 17, 6}, 
     {-7, -13, 12}, {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1383] = {{1, 9, 8, 11}, {-11, -10, 3}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 14}, {-7, -16, 6}, {-15, 17, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1384] = {{5, 18, 7, 10}, {-10, -9, 12}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-5, 15, 16}, {-11, -15, 6}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1385] = {{6, 11, -7, -12}, {-10, 18, 17}, {-8, -13, 12}, 
     {-5, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1386] = {{5, 9, 11}, {-11, -10, 7, -13}, {-5, -12, 18}, 
     {12, 14, 13}, {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1387] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, -5}, {8, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1388] = {{5, 18, 12}, {-12, -13, -14}, {19, 16, 7, 13}, 
     {-8, -15, 14}, {-7, -11, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1389] = {{6, 12, 11}, {-10, 1, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1390] = {{-11, 18, 8, 10}, {-10, -9, 12}, {6, -13, -12}, 
     {11, 14, 13}, {16, -15, -6}, {-14, 7, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[1391] = {{5, 17, 10}, {-10, -9, 2}, {-5, 11, -16, 7}, 
     {-6, -13, 12}, {-11, 18, 13}, {-7, -15, 6}, {-14, 16, 19}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1392] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, -17, 8}, 
     {-7, -14, 13}, {-12, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1393] = {{-16, 6, 10}, {-15, 7, 11}, {-12, -13, 19}, {-7, 14, 13}, 
     {16, 8, 12}, {-14, -9, -8}, {-6, 5, 15}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 9}, {-19, 4, -10, -11}}
 
DiagramN1[1394] = {{5, 6, 10}, {-15, 7, 11}, {-12, -13, 19}, {-7, 14, 13}, 
     {-9, 8, 12}, {-14, 16, -8}, {-6, -16, 15}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 9}, {-19, 4, -10, -11}}
 
DiagramN1[1395] = {{5, 6, 11}, {-11, -13, -7}, {-17, 12, 13}, {-16, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 18}, 
     {-18, 2, 3, 19}, {-19, 4, 10}}
 
DiagramN1[1396] = {{5, 6, 11}, {-11, -13, -7}, {-17, 12, 13}, {-16, -14, 7}, 
     {-12, 15, 14}, {-10, 8, 16}, {-15, 9, -8}, {-6, -9, 17}, {-5, 1, 2, 18}, 
     {-18, 3, 19}, {-19, 4, 10}}
 
DiagramN1[1397] = {{5, 10, 4, 11}, {-11, -6, -13}, {-8, 12, 6}, 
     {-7, -14, 13}, {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, 
     {-10, -17, 8}, {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 9}}
 
DiagramN1[1398] = {{5, -16, 8, 10}, {-10, -12, -6}, {-8, 11, 19}, 
     {-7, -13, -9}, {-11, 14, 13}, {6, -15, 7}, {-14, 16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1399] = {{5, 6, -12, -7}, {-9, 11, 19}, {-8, -13, -10}, 
     {-11, 14, 13}, {7, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[1400] = {{6, 5, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -10, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1401] = {{5, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-6, 14, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 18, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1402] = {{5, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-6, 14, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 18, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1403] = {{5, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-6, 14, 13}, 
     {18, -15, 8}, {-14, 19, 15}, {-5, -16, -8, -13}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1404] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, 
     {-6, 14, 13, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-11, 1, 10}, {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1405] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, 
     {-6, 14, 18, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[1406] = {{18, 13, 17}, {-5, -10, -6, -12}, {-16, 15, -8}, 
     {-15, 14, 12}, {-11, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, 5}, {8, 3, 11}, {6, 4, -19}}
 
DiagramN1[1407] = {{5, 18, 7, 10}, {-10, -9, 12}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-5, 15, 6}, {-11, -15, 16}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1408] = {{5, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-12, 15, 14}, 
     {-8, -16, -9}, {-15, 19, 16}, {-14, 13, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1409] = {{5, 18, 11}, {-11, -8, -12}, {-10, 17, 8}, {-6, -7, 13}, 
     {-15, -9, -13, 12}, {-14, 19, 9}, {-5, -16, 15}, {-18, 1, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1410] = {{5, 9, 11}, {-11, -10, 7, -13}, {-5, -12, 18}, 
     {12, 14, 13}, {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1411] = {{5, 17, 18}, {-10, -7, -12}, {14, 11, 7}, {-11, -9, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1412] = {{-11, 18, 8, 10}, {-10, -9, 12}, {6, -13, -12}, 
     {11, 14, 13}, {7, -15, -6}, {-14, 16, 15}, {-5, -16, 19}, {-8, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 5}, {-19, 4, -7}}
 
DiagramN1[1413] = {{5, 17, 18}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -5}, {-14, 19, 15}, {-13, 12, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1414] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-6, 14, 18, -8}, {-9, -15, 4}, {-14, 16, 15}, {-5, -16, 19}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 13}, {-19, 8, 9}}
 
DiagramN1[1415] = {{5, 18, 11}, {-11, -12, -13}, {-10, 7, 12}, {-7, 14, 19}, 
     {-17, -14, -15, 13}, {-8, -9, 15}, {-5, -16, 17}, {-18, 1, 6}, 
     {-6, 2, 10}, {-19, 3, 8}, {9, 4, 16}}
 
DiagramN1[1416] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, 
     {-18, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1417] = {{5, 9, 10}, {-10, 8, 12}, {-5, 11, 6}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 1, 17}, {-17, 2, -8}, {-19, 4, 3, -18}}
 
DiagramN1[1418] = {{5, 17, 11}, {-11, -10, -13}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-8, -15, 4}, {-6, -16, 8}, {-17, 1, 9}, {-9, 2, 10}, 
     {-18, 3, 16, 19}, {-19, 7, 15}}
 
DiagramN1[1419] = {{5, 18, 10}, {-10, -9, -13}, {-5, 3, 12, 11}, 
     {-6, -14, 13}, {-12, 15, 14}, {19, -16, 6}, {-15, -7, 16}, 
     {-11, -17, 7}, {-18, 1, 8}, {-8, 2, 9}, {-19, 4, 17}}
 
DiagramN1[1420] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-7, -10, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[1421] = {{5, 18, 11}, {-11, -10, -13}, {-5, 6, 12}, {-7, -14, 13}, 
     {19, -16, 7}, {-15, -8, 16}, {-12, -17, 8}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 15, 14}, {-19, 4, 17}}
 
DiagramN1[1422] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-8, -16, -9}, {-15, 17, 16}, {-7, -17, -19}, 
     {-5, 1, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1423] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {5, 3, -16, -8}, {-15, 17, 16}, {-7, -17, 19}, 
     {-10, 1, 18}, {-18, 2, -9}, {-19, 4, -5}}
 
DiagramN1[1424] = {{6, 15, 11}, {-11, -10, -13}, {-8, 9, 10}, {-12, -14, 13}, 
     {-9, 17, 14}, {-5, 16, 18}, {-6, -16, -19, 12}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1425] = {{1, 9, 8, 11}, {-11, -10, -13}, {-9, -12, -5}, 
     {-6, -14, 13}, {12, 15, 14}, {-7, -16, 6}, {-15, 17, 16}, {5, -17, 19}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1426] = {{6, 12, 11}, {-10, 17, 7}, {-8, -13, -11, -7}, 
     {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1427] = {{6, 15, 11}, {-8, 1, 10}, {-12, -13, -11, -10}, 
     {-9, 17, 13}, {-14, -19, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 9, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1428] = {{5, 17, 11}, {-11, -8, -13}, {15, 12, 8}, {-12, -10, 14}, 
     {-16, -9, -14, 13}, {-15, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1429] = {{11, 6, 9, 10}, {-10, 8, 12}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 1, 17}, {-17, 2, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1430] = {{6, 5, -7, -12}, {-10, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1431] = {{5, 6, 18}, {-10, 12, -13, -11}, {-7, -14, -8}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1432] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-6, 15, 7}, {19, -15, 16}, {-8, 2, 17}, {-17, 12, 10}, 
     {-18, 3, -16, -14}, {-19, 4, 13}}
 
DiagramN1[1433] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, -12}, {-6, 15, 7}, {19, -15, 16}, {-8, 2, 17}, {-17, 13, 10}, 
     {-18, 3, 12}, {-19, 4, 9, -13}}
 
DiagramN1[1434] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 19}, {7, -14, 8}, 
     {12, 15, 14}, {-13, -16, -7}, {-15, 17, 16}, {-6, -17, 4, -8}, 
     {-9, 2, 18}, {-18, 13, 10}, {-19, 3, 6}}
 
DiagramN1[1435] = {{5, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-6, 14, 13}, 
     {18, -15, 8}, {-14, 19, 15}, {-5, -16, -8, -13}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1436] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, -8}, 
     {-13, 16, 15}, {14, -17, 7}, {-16, 19, 17}, {-18, 1, 9}, {-9, -14, 10}, 
     {-6, 3, 13}, {-19, 4, 8, -12}}
 
DiagramN1[1437] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, -9}, 
     {-18, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-12, 17, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[1438] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, -9}, 
     {-18, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[1439] = {{10, 16, 11}, {-12, -18, -13}, {-11, -14, 13}, 
     {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 3, 7, 18}, {17, 4, 6}}
 
DiagramN1[1440] = {{11, 3, 6, 12}, {-13, -18, -14}, {-6, 8, 18}, 
     {-12, -15, 14}, {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, 
     {10, -17, 19}, {-11, 2, 5}, {-5, 1, -10}, {17, 4, 7}}
 
DiagramN1[1441] = {{18, 7, 11}, {-11, -13, -6}, {-8, -14, 19}, {-12, 15, 14}, 
     {17, -16, 8}, {-15, -9, 16}, {-10, -17, 12, 13}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1442] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {4, -7, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, -8, 14, 6}, {17, 8, 7}}
 
DiagramN1[1443] = {{11, 16, -14, 13}, {-12, -18, -13}, {-6, 8, 18}, 
     {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[1444] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 17, 16}, {4, -17, 19}, {-7, 2, 1, 10}, 
     {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[1445] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, 
     {-6, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-7, 2, 11}, {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1446] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, 
     {-6, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1447] = {{18, 13, 2}, {-16, 15, -8}, {-6, -12, -5}, {-15, 14, 12}, 
     {4, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 17, 7}, 
     {-17, 1, -10, 5}, {8, 3, 11}, {6, -11, -19}}
 
DiagramN1[1448] = {{18, 13, 17}, {-6, -10, 9}, {-16, 15, -8}, {-7, -12, -5}, 
     {-15, 14, 12}, {4, -14, 19}, {-13, 5, 10}, {-18, 2, -9, 16}, 
     {-17, 1, 6}, {8, 3, 11}, {7, -11, -19}}
 
DiagramN1[1449] = {{-6, 2, 17, 10}, {-10, -14, -12}, {6, -5, 11}, 
     {-11, -9, 12}, {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, 
     {-17, 1, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[1450] = {{5, 7, 10}, {-10, -9, 1}, {-5, 15, 6, 18}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, -11}, {19, -15, 16}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1451] = {{5, 8, 11}, {-11, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-6, 15, 7}, {19, -15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, -16, -14}, {-19, 4, 13}}
 
DiagramN1[1452] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, -12}, {-6, 15, 7}, {19, -15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 12}, {-19, 4, 9, -13}}
 
DiagramN1[1453] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 19}, {7, -14, 8}, 
     {12, 15, 14}, {-13, -16, -7}, {-15, 17, 16}, {-6, -17, 4, -8}, 
     {-9, 2, 18}, {-18, 1, 10}, {-19, 3, 6}}
 
DiagramN1[1454] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, -8}, 
     {-13, 16, 15}, {14, -17, 7}, {-16, 19, 17}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 13}, {-19, 4, 8, -12}}
 
DiagramN1[1455] = {{5, 18, 12}, {-11, 7, -13, -12}, {-8, -14, -9}, 
     {-7, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1456] = {{18, 7, 11}, {-17, 12, -13, -11}, {-8, -14, -9}, 
     {-12, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[1457] = {{10, 16, 11}, {-12, -18, -13}, {-6, 8, 18}, 
     {-11, -14, 13}, {-19, -15, 12}, {14, -8, -7, 15}, {9, -17, 19}, 
     {-10, 2, 5}, {-5, 1, -9}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[1458] = {{6, 15, -10, -12}, {17, 9, 10}, {-11, -13, 12}, 
     {-9, -8, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1459] = {{5, 17, 10}, {-10, -8, -12}, {14, 11, 8}, {-15, -13, 12}, 
     {-11, -9, 13}, {-14, 18, 15, -16}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[1460] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, 
     {-13, 15, 14, -7}, {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, 
     {-18, 1, 9}, {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1461] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, 
     {-18, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 17, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1462] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-12, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1463] = {{11, 16, 12}, {-6, 8, 18}, {-12, -14, 13}, {-8, -9, 14}, 
     {-19, -15, -18, -13}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[1464] = {{-8, 9, 11}, {-11, -15, -13}, {8, 7, 12}, {-12, -10, 13}, 
     {5, 6, 14}, {-14, -17, 15}, {-6, 18, -7}, {-16, -18, 17}, 
     {-9, 2, 1, 10}, {-5, 3, 19}, {-19, 4, 16}}
 
DiagramN1[1465] = {{-7, 8, 10}, {-10, -14, -12}, {7, 6, 11}, {-11, -9, 12}, 
     {3, 19, 5, 13}, {-13, -16, 14}, {-5, 18, -6}, {-15, -18, 16}, 
     {-8, 2, 17}, {-17, 1, 9}, {-19, 4, 15}}
 
DiagramN1[1466] = {{-6, 7, 10}, {-10, -14, -12}, {6, -5, 11}, {-11, -9, 12}, 
     {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, {-17, 1, 9}, 
     {5, 18, 3, 13}, {8, -13, -19}}
 
DiagramN1[1467] = {{5, 16, 12}, {-12, -11, -14}, {-8, 2, 11}, 
     {-9, 15, 14, -6}, {-13, -19, 6}, {-15, 17, 18}, {-10, -17, 13}, 
     {-5, 1, 10}, {-16, 9, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1468] = {{-5, 6, 10}, {-10, -9, 1}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, -12, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[1469] = {{6, 9, 10}, {-10, 8, 2}, {-6, 11, 7}, {18, -15, 13, -12}, 
     {-11, 14, -13}, {-14, 16, 19}, {-7, -16, 15}, {-9, 1, 17}, 
     {-17, 12, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1470] = {{5, 17, 10}, {-10, -9, -12}, {-5, 11, -16, 7}, 
     {-6, -13, 12}, {-11, 18, 13}, {-7, -15, 6}, {-14, 16, 19}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1471] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-6, 14, 13, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[1472] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, 
     {-18, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1473] = {{-10, -9, 1}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-6, 2, 17}, 
     {-17, -12, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[1474] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, 
     {-12, -14, 10, -17}, {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, 
     {4, -16, 19}, {-7, 2, 17}, {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[1475] = {{5, 7, 10}, {-10, -9, 12}, {-5, 15, 6, 18}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, -11}, {19, -15, 16}, {-7, 2, 17}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[1476] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-13, 15, 14, -7}, {-8, -16, -12}, {-15, 19, 16}, {7, -17, 8}, 
     {-18, 1, 9}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1477] = {{-5, 6, 10}, {-10, -9, -12}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[1478] = {{5, 7, 11}, {-15, 8, 13}, {-12, -13, 19}, 
     {-8, 14, -6, -11}, {-10, 9, 12}, {-14, 16, -9}, {-7, -16, 15}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1479] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {5, 18, -9}, 
     {-8, -15, 13, -12}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[1480] = {{-5, 6, 10}, {-10, -9, -12}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[1481] = {{-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 7, 11, -9}, {-7, 5, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1482] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, -6}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[1483] = {{-8, 9, 11}, {-11, -15, -13}, {8, 7, 12}, {-12, -10, 13}, 
     {-7, 6, 14}, {-14, -17, 15}, {-6, 18, 5}, {-16, -18, 4}, {-9, 2, 1, 10}, 
     {-5, 3, 19}, {-19, 17, 16}}
 
DiagramN1[1484] = {{-6, 7, 10}, {-10, -9, 1}, {6, -5, 11}, {-11, -14, 12}, 
     {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, {-17, -12, 9}, 
     {5, 18, 3, 13}, {8, -13, -19}}
 
DiagramN1[1485] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, 
     {12, 14, -13, 7}, {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 2, 17}, {-17, 13, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[1486] = {{-8, 2, 17, 10}, {-10, -14, -12}, {8, 7, 11}, 
     {-11, -9, 12}, {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1487] = {{-7, 8, 10}, {-10, -14, -12}, {7, 6, 11}, {-11, -9, 12}, 
     {-6, 18, 5, 13}, {-13, -16, 14}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1488] = {{-7, 8, 10}, {-10, -14, -12}, {7, 6, 13, 11}, 
     {-11, -9, 12}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1489] = {{5, 6, 10}, {-10, -12, -7}, {-8, -13, 7}, {-11, 14, 13}, 
     {16, -15, 8}, {-14, -9, 15}, {-6, -16, 11, 19}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[1490] = {{6, 9, 10}, {-10, 8, 12}, {-6, 11, 7}, {18, -15, 13, -12}, 
     {-11, 14, -13}, {-14, 16, 19}, {-7, -16, 15}, {-9, 1, 17}, {-17, 2, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[1491] = {{6, 15, 11}, {-11, -10, -13}, {-8, 1, 10}, 
     {-9, 7, 13, -12}, {-14, -5, 12}, {-7, 16, 17}, {-6, -16, 14}, 
     {-15, 9, 8}, {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[1492] = {{6, 5, 10, 12}, {-6, 11, 7}, {9, 13, -12}, {-11, 14, -13}, 
     {-8, -15, -9}, {-14, 16, -19}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1493] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-8, -16, 4}, {-18, 17, 16}, {-14, -17, 19}, 
     {-7, 2, 1, 10}, {9, 3, 14}, {8, 15, -19}}
 
DiagramN1[1494] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, 
     {-6, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1495] = {{18, 13, 17}, {-6, -10, 9}, {-16, 15, -8}, {-7, -12, 4}, 
     {-15, 14, 12}, {-11, -14, 19}, {-13, 5, 10}, {-18, 2, -9, 16}, 
     {-17, 1, 6}, {8, 3, 11}, {7, -5, -19}}
 
DiagramN1[1496] = {{-6, 2, 17, 10}, {-10, -14, -12}, {6, -5, 11}, 
     {-11, -9, 12}, {5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, 
     {-17, 1, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[1497] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-6, 16, 7}, {-12, -16, 3}, {-8, 2, 17}, {-17, 13, 10}, 
     {-18, -15, 19, 12}, {-19, 4, 14}}
 
DiagramN1[1498] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 17, 16}, {-14, -17, 19}, 
     {-7, 2, 1, 10}, {9, 3, 14}, {8, 4, -19}}
 
DiagramN1[1499] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, 
     {-6, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1500] = {{18, 13, 17}, {-6, -10, 5}, {-7, -12, -5}, {-15, 14, 12}, 
     {4, -14, 19}, {-13, 9, 10}, {-8, -9, 16}, {-18, 2, 8}, {-17, 1, 6}, 
     {-16, 15, 3, 11}, {7, -11, -19}}
 
DiagramN1[1501] = {{-6, 2, 17, 10}, {-10, -14, -12}, {6, -5, 11}, 
     {-11, -9, 12}, {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, 
     {-13, -16, 19}, {-17, 1, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[1502] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {8, -7, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, -8, 14, 6}, {17, 4, 7}}
 
DiagramN1[1503] = {{18, 6, 19}, {-11, -7, -13}, {15, 12, 7}, {-12, 8, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, -8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 11}}
 
DiagramN1[1504] = {{-10, -9, 1}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, {-6, 2, 17}, 
     {-17, -12, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[1505] = {{5, 7, 10}, {-10, -9, 1}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 14, -8}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 12, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1506] = {{11, 16, 12}, {-6, 3, 18}, {-13, -14, -12, -18}, 
     {-8, -9, 14}, {-19, -15, 13}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[1507] = {{18, 19, 12}, {-9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -11, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[1508] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-6, 16, 7}, {-12, -16, 3}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, -15, 19, 12}, {-19, 4, 14}}
 
DiagramN1[1509] = {{18, 6, 19}, {9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, -9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[1510] = {{-10, -9, -12}, {8, 10, 7, 11}, {-11, -14, -16}, 
     {-7, 6, 13}, {-13, 12, 14}, {-6, 18, 5}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1511] = {{-5, 6, 10}, {-10, -9, -12}, {-11, -14, 12}, 
     {11, 5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, 
     {-6, 2, 17}, {-17, 1, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[1512] = {{-16, 7, 10}, {-10, -11, -6}, {-15, 14, 13, 11}, 
     {-12, -13, 19}, {-9, 8, 12}, {-14, 16, -8}, {-7, 5, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[1513] = {{5, 6, 12}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -9, 15}, {-16, 17, 8, -10}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[1514] = {{5, 6, 11}, {-11, -7, -13}, {15, 12, 7}, {-12, -8, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[1515] = {{6, 5, 10}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -6}, {-14, 19, 15}, {-13, 12, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[1516] = {{6, 5, 10, 12}, {-6, 11, 7}, {9, 13, -12}, {-11, 14, -13}, 
     {-8, -15, -9}, {-14, 16, 15}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1517] = {{-10, -9, 1}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, {-6, 2, 17}, 
     {-17, -12, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[1518] = {{5, 17, 18}, {-10, -9, -12}, {-5, 7, 11}, {-13, 8, 12}, 
     {-7, 14, 15}, {-14, 16, -8}, {-11, -16, 19}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 10}, {-19, 4, -15, 13}}
 
DiagramN1[1519] = {{18, 6, 19}, {-10, -17, -7, -13}, {-11, 12, 7}, 
     {-8, -14, 13}, {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 11}}
 
DiagramN1[1520] = {{5, 7, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 14, -8}, {-11, -15, 3}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[1521] = {{18, 19, 11}, {-11, 12, 7}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, -7, -13}, {-18, 2, 5}, 
     {-5, 1, 9}, {-19, 3, 6}, {-6, 4, 10}}
 
DiagramN1[1522] = {{5, 17, 18}, {-11, -10, -13}, {-5, 7, 12}, {-7, 14, -9}, 
     {-8, -15, 9, 13}, {-14, 16, 19}, {-12, -16, 15}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1523] = {{18, 19, 11}, {-8, 12, -13, -11}, {-7, -14, -9}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 2, 5}, 
     {-5, 1, 9}, {-19, 3, 6}, {-6, 4, 10}}
 
DiagramN1[1524] = {{6, 5, 10}, {-10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, 15}, {-14, 16, -13}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -9}, {-15, -8, 4, 19}}
 
DiagramN1[1525] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, 13}, 
     {5, 6, 14}, {-14, -17, 15}, {-6, 19, -7}, {-16, -19, 17}, {-9, 2, 18}, 
     {-18, 1, 10}, {-5, 3, 4, 16}}
 
DiagramN1[1526] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, 12}, 
     {3, 19, 5, 13}, {-13, -16, 14}, {-5, 18, -6}, {-15, -18, 16}, 
     {-8, 2, 17}, {-17, 1, 9}, {-19, 4, 15}}
 
DiagramN1[1527] = {{-6, 7, 10}, {-10, -9, -12}, {6, -5, 11}, {-11, -14, 12}, 
     {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, {-17, 1, 9}, 
     {5, 18, 3, 13}, {8, -13, -19}}
 
DiagramN1[1528] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, 
     {12, 14, -13, 7}, {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 2, 17}, {-17, 1, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[1529] = {{-7, 8, 10}, {-10, -9, 1}, {7, 6, 11}, {-11, -14, 12}, 
     {-6, 18, 5, 13}, {-13, -16, 14}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, -12, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1530] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, -16}, 
     {-6, 18, 5, 13}, {-13, 12, 14}, {-15, -18, 16}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[1531] = {{5, 6, 12}, {-9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -11, 17}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[1532] = {{-7, 8, 10}, {-10, -9, -12}, {7, -6, 18, 11}, 
     {-11, -14, 12}, {5, 6, 13}, {-13, -16, 14}, {-15, -18, 16}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[1533] = {{5, 17, 18}, {-10, -9, -12}, {-5, 7, 11}, 
     {-13, -7, 14, 12}, {-8, -15, 13}, {-14, 16, 19}, {-11, -16, 15}, 
     {-17, 1, 6}, {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[1534] = {{5, 6, 12}, {-9, 13, 7}, {-8, -14, -10}, {-13, 15, 14}, 
     {-12, -7, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[1535] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, -14, 12}, {5, 18, -9}, 
     {-8, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, -12, 10}, {9, 3, 13}, {8, 14, -19}}
 
DiagramN1[1536] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, -14, 12}, {5, 18, -9}, 
     {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, {-17, -12, 10}, 
     {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[1537] = {{6, 5, 10}, {-10, 9, 12}, {-6, 11, 7}, {-8, -15, 13, -12}, 
     {-11, 14, -13}, {-14, 16, -19}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -9}, {8, 4, 19}}
 
DiagramN1[1538] = {{5, -8, 16, 10}, {-15, -12, -6}, {-16, 11, 12}, 
     {-10, -13, 6}, {-11, 14, 13}, {-9, 7, 15}, {-14, 8, -7}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[1539] = {{11, 16, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-8, -9, 14, -13}, {-19, -15, 13}, {4, -7, 15}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 8, 6}, {17, 9, 7}}
 
DiagramN1[1540] = {{5, 8, 11}, {-11, -10, 3}, {-9, -12, -6}, {-7, -14, 13}, 
     {12, 15, 16}, {-15, 17, 14}, {6, -17, 19}, {-5, 1, 9}, {-8, 2, 18}, 
     {-18, -13, 10}, {-19, 4, -16, 7}}
 
DiagramN1[1541] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, {-7, -15, 14}, 
     {13, 16, 17}, {-8, -17, 7}, {-16, 18, 15}, {6, -18, 4, 8}, {-5, 1, 10}, 
     {-9, 2, 19}, {-19, -14, 11}}
 
DiagramN1[1542] = {{5, 8, 11}, {-11, -10, -13}, {-9, -12, -6}, {-7, -14, 13}, 
     {12, 15, 16}, {-15, 17, 14}, {6, -17, 19}, {-5, 1, 9}, {-8, 2, 18}, 
     {-18, 3, 10}, {-19, 4, -16, 7}}
 
DiagramN1[1543] = {{5, 8, 11}, {-11, -10, 3}, {-6, -14, 13}, {12, 15, 14}, 
     {17, -16, 6}, {-15, -7, 16}, {-9, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1544] = {{5, 8, 11}, {-11, -10, 3}, {14, -12, -6}, {12, 15, -9}, 
     {-7, -16, -14, 13}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[1545] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 17}, {-8, -17, 7}, {-16, 18, 15}, 
     {6, -18, 4, 8}, {-5, 1, 10}, {-9, 2, 19}, {-19, 3, 11}}
 
DiagramN1[1546] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, 12}, 
     {-6, 18, 5, 13}, {-13, -16, 14}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1547] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, -14, 12}, {5, 18, -9}, 
     {-8, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, -12, 10}, {9, 3, 13}, {8, 4, -19}}
 
DiagramN1[1548] = {{5, 6, 11}, {-11, 12, 7}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, -7, -13}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[1549] = {{5, 8, 11}, {-11, -10, -13}, {-6, -14, 13}, {12, 15, 14}, 
     {17, -16, 6}, {-15, -7, 16}, {-9, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1550] = {{5, 8, 11}, {-11, -10, -13}, {14, -12, -6}, {12, 15, -9}, 
     {-7, -16, -14, 13}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1551] = {{5, 9, 12}, {-12, -11, 3}, {-7, -14, 13}, 
     {-6, -10, 15, 14}, {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, -13, 11}, {-19, 4, 8}}
 
DiagramN1[1552] = {{5, 9, 12}, {-12, -11, 3}, {14, -7, -13, -6}, 
     {13, 15, -10}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[1553] = {{5, 6, 11}, {-8, 12, -13, -11}, {-7, -14, -9}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[1554] = {{5, 9, 12}, {-12, -11, -14}, {14, -7, -13, -6}, 
     {13, 15, -10}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1555] = {{5, 9, 12}, {-12, -11, -13}, {-7, -14, 13}, 
     {-6, -10, 15, 14}, {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1556] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, -12, 14, -13}, 
     {-8, -15, -9}, {-14, 16, -19}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[1557] = {{-8, 9, 11}, {-11, -14, -13}, {8, 7, 12}, {-12, -10, 13}, 
     {-7, 6, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, {-17, 1, 10}, 
     {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[1558] = {{-10, -12, 5}, {-16, 11, 12}, {-15, -13, 6, 10}, 
     {-11, 14, 13}, {-9, 7, 15}, {-14, 8, -7}, {-6, -8, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[1559] = {{8, 19, 10}, {-10, -9, -12}, {-6, -5, 12}, {-11, 13, 17}, 
     {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, {-19, 1, 11, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[1560] = {{8, 19, 10}, {-9, 1, -12, -10}, {-6, -5, 12}, 
     {-11, 13, 17}, {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, 
     {-19, 11, 9}, {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[1561] = {{13, 14, 11}, {-11, -9, -5}, {-8, -15, 5}, {-6, 7, 18}, 
     {-17, -7, 19}, {-12, 16, 15}, {-10, -16, 17}, {-13, 1, 10}, 
     {-14, 2, 6, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1562] = {{14, 2, 11, 12}, {-12, -9, -5}, {-11, 6, 9}, {-8, -15, 5}, 
     {-6, 7, 18}, {-17, -7, 19}, {-13, 16, 15}, {-10, -16, 17}, {-14, 1, 10}, 
     {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1563] = {{7, 13, 10}, {-10, -9, -12}, {-8, -15, 12}, {-11, 5, 18}, 
     {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 1, 11, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1564] = {{7, 13, 10}, {-9, 1, -12, -10}, {-8, -15, 12}, 
     {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 11, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1565] = {{7, 1, 10, 11}, {-11, -9, -13}, {-10, 12, 9}, 
     {-8, -15, 13}, {-12, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, 
     {-7, -16, 17}, {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1566] = {{8, 6, 12}, {-12, -5, -14}, {-9, 13, 18}, {-15, -7, 14}, 
     {-13, 16, 17}, {-10, -17, 15}, {-16, 9, -11, 19}, {-8, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1567] = {{11, 12, -8}, {8, -5, -14}, {-7, 19, 18}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, 
     {-11, 1, 10}, {-12, 2, 6}, {-18, 3, 5}, {-19, 4, 13}}
 
DiagramN1[1568] = {{5, 6, 12}, {-12, -7, -13}, {-9, 15, 16, 18}, 
     {-8, -14, 13}, {-10, -16, 19}, {-15, 17, 14}, {-11, -17, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1569] = {{12, -6, 8}, {-8, -7, -14}, {-5, 18, 7}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-12, 1, 10}, {6, 2, 11}, {-18, 3, 13}, {-19, 4, 5}}
 
DiagramN1[1570] = {{5, 8, 17}, {-11, -12, -13}, {-10, 7, 12}, {-6, -14, 13}, 
     {-7, 15, 18}, {-15, 16, 19}, {-5, -16, 9}, {-8, 1, 10}, {-17, 2, 11}, 
     {-18, 3, 14}, {-19, 4, 6, -9}}
 
DiagramN1[1571] = {{5, 8, 17}, {-10, -11, -12}, {-9, 7, 11}, {-6, -13, 12}, 
     {-7, 14, 18}, {-14, 16, 19}, {-5, -16, -15, 4}, {-8, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 13}, {-19, 6, 15}}
 
DiagramN1[1572] = {{5, 15, 11}, {-11, -9, -13}, {-14, -8, 13}, {-6, 12, 18}, 
     {-17, -12, 14}, {-7, 16, 19}, {-10, -16, 17}, {-5, 1, 10}, 
     {-15, 2, 6, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1573] = {{5, 16, 11}, {-11, -9, -13}, {-14, -15, 13}, {-6, 12, 18}, 
     {-17, -12, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, {-16, 2, 6, 9}, 
     {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1574] = {{5, 16, 11}, {-11, -9, 6}, {-14, -15, 13}, {-6, 12, 18}, 
     {-17, -12, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 2, -13, 9}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1575] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {-7, -16, 9}, {-12, 1, 10}, {-17, 2, 8}, 
     {-18, 3, 6}, {-19, 4, 14, -9}}
 
DiagramN1[1576] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {14, -16, 9}, {-12, 1, 10}, {-17, 2, 8}, 
     {-18, 3, 6}, {-19, 4, -7, -9}}
 
DiagramN1[1577] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 18}, {-14, -6, 13}, 
     {-5, 15, 19}, {-9, -16, 14}, {-15, 17, 4, 16}, {-7, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 8}, {-19, 3, 6}}
 
DiagramN1[1578] = {{5, 2, 11, 12}, {-12, -9, -14}, {-11, 6, 9}, 
     {-15, -16, 14}, {-6, 13, 18}, {-17, -13, 15}, {-7, 8, 16}, 
     {-10, -8, 19}, {-5, 1, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1579] = {{5, 2, 11, 12}, {-12, -9, -14}, {-11, 6, 9}, 
     {-15, -8, 14}, {-6, 13, 18}, {-17, -13, 15}, {-7, 16, 19}, 
     {-10, -16, 17}, {-5, 1, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1580] = {{8, 6, 11}, {-11, -5, -13}, {-14, -7, 13}, {-12, 15, 19}, 
     {-9, -16, 14}, {-15, 17, 16}, {-10, -17, 12, 18}, {-8, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1581] = {{8, 6, 12}, {-12, -5, -13}, {-9, 15, 19, 18}, 
     {-14, -7, 13}, {-10, -16, 14}, {-15, 17, 16}, {-11, -17, 9}, 
     {-8, 1, 10}, {-6, 2, 11}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1582] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 17}, {-6, -14, 13}, 
     {-7, 15, 14}, {-15, 16, 19}, {-5, -16, 9}, {-8, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 6}, {-19, 4, 18, -9}}
 
DiagramN1[1583] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 17}, {-6, -14, 13}, 
     {-7, 15, 14}, {-15, 16, 19}, {18, -16, 9}, {-8, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 6}, {-19, 4, -5, -9}}
 
DiagramN1[1584] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 18}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {-5, -17, 9}, 
     {-8, 1, 10}, {-18, 2, 12}, {-19, 3, 6}}
 
DiagramN1[1585] = {{5, 16, 11}, {-11, -9, -13}, {-14, -15, 13}, {-6, 12, 18}, 
     {-17, -12, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, 6, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1586] = {{5, 16, 11}, {-11, -9, 6}, {-14, -15, 13}, {-6, 12, 18}, 
     {-17, -12, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, -13, 9}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1587] = {{5, 2, 11, 12}, {-12, -9, -14}, {-11, 6, 9}, 
     {-15, -16, 14}, {-6, 13, 18}, {-17, -13, 15}, {-7, 19, 16}, 
     {-10, -8, 17}, {-5, 1, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1588] = {{5, 6, 11}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 19}, {-15, 17, 16}, {-10, -17, 12, 18}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1589] = {{8, 5, 12}, {-12, -6, -14}, {-9, 13, 18}, {-17, -15, 14}, 
     {-13, 16, 15}, {-10, -7, 17}, {-16, 9, -11, 19}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1590] = {{8, 5, 12}, {-12, -6, -13}, {-9, 15, 19, 18}, 
     {-16, -14, 13}, {-10, -7, 16}, {-15, 17, 14}, {-11, -17, 9}, 
     {-8, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1591] = {{8, 6, 12}, {-12, -5, -14}, {-9, 13, 18}, {-15, -7, 14}, 
     {-13, 16, 19}, {-10, -17, 15}, {-16, 9, -11, 17}, {-8, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1592] = {{8, 6, 12}, {-12, -5, -13}, {-9, 15, 16, 18}, 
     {-14, -7, 13}, {-10, -16, 14}, {-15, 17, 19}, {-11, -17, 9}, 
     {-8, 1, 10}, {-6, 2, 11}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1593] = {{12, 5, 8}, {-8, -6, -14}, {-7, 13, 18}, {-9, -15, 14}, 
     {-13, 16, 15}, {-16, 19, 9, -10}, {-11, -17, 7}, {-12, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1594] = {{13, 14, -9, -5}, {-11, 6, 9}, {-8, -15, 5}, {-6, 7, 18}, 
     {-17, -7, 19}, {-12, 16, 15}, {-10, -16, 17}, {-13, 1, 10}, 
     {-14, 2, 11}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1595] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 18}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 19}, {-16, 9, -11, 17}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1596] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 18}, {-8, -15, 14}, 
     {-13, 16, 17}, {-10, -17, 19}, {-16, 9, -11, 15}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1597] = {{12, 13, 10}, {-10, -9, -7}, {-8, -14, 7}, {-11, 6, 17}, 
     {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 11, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1598] = {{12, 13, 10}, {-9, 1, -7, -10}, {-8, -14, 7}, 
     {-11, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, 
     {-13, 11, 9}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1599] = {{13, 1, 10, 11}, {-11, -9, -7}, {-10, 12, 9}, 
     {-8, -14, 7}, {-12, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, 
     {-13, -15, 16}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1600] = {{7, 19, 10}, {-10, -9, -12}, {-11, -14, 12}, {-8, 13, 17}, 
     {-16, -13, 11}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 8, 9}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[1601] = {{8, 19, 10}, {-9, 11, -12, -10}, {-6, -5, 12}, 
     {-11, 13, 17}, {-16, -13, 18}, {-7, -14, 5}, {-8, -15, 16}, {-19, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {14, 4, 15}}
 
DiagramN1[1602] = {{11, 12, -8}, {8, -5, -14}, {-7, 19, 18}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 17, 16}, {-6, -17, 7}, 
     {-11, 1, 10}, {-12, 2, 6}, {-18, 3, 5}, {-19, 4, 13}}
 
DiagramN1[1603] = {{12, 5, 8}, {-8, -6, -14}, {-7, 13, 18}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 19, 16}, {-11, -17, 7}, 
     {-12, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1604] = {{5, 16, -9, 6}, {-11, -13, 9}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1605] = {{5, 11, 17}, {-8, -9, -12}, {-10, 14, 13, 9}, 
     {-6, -13, 12}, {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, {-11, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1606] = {{7, 13, 10}, {-9, 11, -12, -10}, {-8, -15, 12}, 
     {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 1, 9}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1607] = {{8, 5, 12}, {-12, -6, -14}, {-7, 13, 18}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-8, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1608] = {{12, -6, 8}, {-8, -7, -14}, {-5, 18, 7}, {-9, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 9}, {-11, -17, 19}, {-12, 1, 10}, 
     {6, 2, 11}, {-18, 3, 13}, {-19, 4, 5}}
 
DiagramN1[1609] = {{17, 6, 11}, {-11, -13, -7}, {-16, 12, 18}, {-9, -14, 7}, 
     {-12, 15, 14}, {-15, 19, 9, -10}, {-6, -8, 16}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1610] = {{18, 5, 6}, {-12, -7, -14}, {-8, 19, 7}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 17, 16}, {-11, -17, 8}, 
     {-18, 1, 10}, {-5, 2, 11}, {-6, 3, 12}, {-19, 4, 13}}
 
DiagramN1[1611] = {{17, 6, 11}, {-11, -13, -7}, {-16, 12, 18}, 
     {-12, 14, -10, -9}, {7, -15, 9}, {-14, 19, 15}, {-6, -8, 16}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1612] = {{17, 12, 11}, {-11, -7, -8}, {-13, 19, 18}, 
     {-6, 14, -10, -9}, {8, -15, 9}, {-14, 16, 15}, {-12, -16, 13}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1613] = {{17, 6, 11}, {-11, -7, -13}, {-19, 12, 18}, 
     {-12, 14, -10, -9}, {13, -15, 9}, {-14, 16, 15}, {-6, -16, -8}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[1614] = {{17, 11, 12}, {-12, -7, -6}, {-9, 14, 19, 18}, 
     {-8, -13, 6}, {-10, -15, 8}, {-14, 16, 15}, {-11, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[1615] = {{17, 11, 12}, {-12, -7, -6}, {-9, 14, 15, 18}, 
     {-8, -13, 6}, {-10, -15, 8}, {-14, 16, 19}, {-11, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[1616] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-14, -15, 13}, 
     {-6, 18, 15}, {-8, 16, 19}, {-5, -16, 9}, {-7, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 8}, {-19, 4, 14, -9}}
 
DiagramN1[1617] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-14, -15, 13}, 
     {-6, 18, 15}, {-8, 16, 19}, {14, -16, 9}, {-7, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 8}, {-19, 4, -5, -9}}
 
DiagramN1[1618] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-14, -15, 13}, 
     {-6, 19, 15}, {-9, -16, 14}, {-8, 17, 4, 16}, {-5, -17, 9}, {-7, 1, 10}, 
     {-18, 2, 12}, {-19, 3, 8}}
 
DiagramN1[1619] = {{8, 5, 11}, {-11, -6, -13}, {-16, -14, 13}, {-12, 15, 14}, 
     {-9, -7, 16}, {-15, 17, 19}, {-10, -17, 12, 18}, {-8, 1, 9}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1620] = {{8, 5, 12}, {-12, -6, -14}, {-9, 13, 18}, {-17, -15, 14}, 
     {-13, 16, 19}, {-10, -7, 17}, {-16, 9, -11, 15}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1621] = {{5, 15, -9, -13}, {-11, 6, 9}, {-14, -8, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 16, 19}, {-10, -16, 17}, {-5, 1, 10}, 
     {-15, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1622] = {{5, 16, -9, -13}, {-11, 6, 9}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 8, 15}, {-10, -8, 19}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1623] = {{5, 8, 10}, {-10, -11, -12}, {-9, 7, 17}, {-6, -13, 12}, 
     {-7, 14, 13}, {-14, 16, 19}, {-5, -16, -15, 18}, {-8, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1624] = {{5, 8, 17}, {-10, -11, -12}, {-9, 7, 11}, {-6, -13, 12}, 
     {-7, 14, 18}, {-14, 16, 19}, {-5, -16, -15, 6}, {-8, 1, 9}, 
     {-17, 2, 10}, {-18, 3, 13}, {-19, 4, 15}}
 
DiagramN1[1625] = {{5, 11, 17}, {-10, 12, 9}, {-6, -13, -8, -9}, 
     {-12, 14, 13}, {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, {-11, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1626] = {{5, 17, 10}, {-10, -9, -12}, {-5, 6, 11}, {-16, -14, 12}, 
     {-6, 13, 18}, {-15, -13, 16}, {-7, 8, 14}, {-11, -8, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-19, 4, 15}}
 
DiagramN1[1627] = {{5, 17, 10}, {-5, 6, 11}, {-16, -14, 12}, {-6, 13, 18}, 
     {-15, -13, 16}, {-7, 8, 14}, {-11, -8, 19}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 7}, {-19, 4, 15}}
 
DiagramN1[1628] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-14, -15, 13}, {-6, 8, 18}, {-8, 16, 19}, {-5, -16, 9}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 15}, {-19, 4, 14, -9}}
 
DiagramN1[1629] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-14, -15, 13}, {-6, 8, 18}, {-8, 16, 19}, {14, -16, 9}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 15}, {-19, 4, -5, -9}}
 
DiagramN1[1630] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-14, -15, 13}, {-6, 8, 19}, {-9, -16, 14}, {-8, 17, 4, 16}, 
     {-5, -17, 9}, {-18, 1, 7}, {-7, 2, 10}, {-19, 3, 15}}
 
DiagramN1[1631] = {{6, 9, 11}, {-11, -17, -5}, {-9, 10, 16}, {-8, -12, 5}, 
     {-10, 13, 18}, {-13, 15, 19}, {-6, -15, -14, 4}, {-16, 1, 7}, 
     {-7, 2, 17}, {-18, 3, 12}, {-19, 8, 14}}
 
DiagramN1[1632] = {{6, 10, 12}, {-12, -17, -5}, {-10, 11, 16}, {-8, -13, 5}, 
     {-11, 14, 18}, {-14, 15, 19}, {-6, -15, 9}, {-16, 1, 7}, {-7, 2, 17}, 
     {-18, 3, 13}, {-19, 8, 4, -9}}
 
DiagramN1[1633] = {{8, 5, 12}, {-12, -6, -14}, {-7, 13, 18}, {-9, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 9, -10}, {-11, -17, 19}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1634] = {{13, 14, 11}, {-10, 6, -5, -11}, {-8, -15, 5}, 
     {-6, 7, 18}, {-17, -7, 19}, {-12, 16, 15}, {-9, -16, 17}, {-13, 1, 9}, 
     {-14, 2, 10}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1635] = {{5, 16, -9, 6}, {-11, -13, 9}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1636] = {{7, 12, 10, 11}, {-11, -9, -13}, {-10, 1, 9}, 
     {-8, -15, 13}, {-12, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, 
     {-7, -16, 17}, {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1637] = {{17, 6, 10}, {-10, -12, -7}, {-16, 11, 18}, {-11, 14, 13}, 
     {-9, -15, -13, 7}, {-14, 19, 15}, {-6, -8, 16}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1638] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-14, -15, 13}, 
     {-6, 18, 15}, {-9, -16, 14}, {-8, 9, -5, 19}, {-7, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 8}, {-19, 4, 16}}
 
DiagramN1[1639] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 14}, {-15, 9, -7, 19}, {-12, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1640] = {{11, 12, -8}, {8, -5, -14}, {-7, 19, 18}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 9, 14}, {-6, -17, 7}, {-11, 1, 10}, 
     {-12, 2, 6}, {-18, 3, 5}, {-19, 4, 13}}
 
DiagramN1[1641] = {{5, 16, -9, -13}, {-11, 6, 9}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 19, 15}, {-10, -8, 17}, {-5, 1, 10}, 
     {-16, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1642] = {{5, 15, 10}, {-10, -9, -12}, {-11, -13, 12}, {-6, 7, 13}, 
     {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1643] = {{5, 15, 10}, {-10, -9, 17}, {-11, -13, 12}, {-6, 7, 13}, 
     {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, -12, 9}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1644] = {{6, 14, 10}, {-10, -9, -12}, {-11, -8, 12}, {-7, 13, 17}, 
     {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, {-14, 1, 7, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1645] = {{6, 14, 10}, {-9, 1, -12, -10}, {-11, -8, 12}, 
     {-7, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, {-14, 7, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1646] = {{8, 5, 12}, {-12, -6, -14}, {-7, 13, 18}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 9, 14}, {-11, -17, 19}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1647] = {{12, -6, 8}, {-8, -7, -14}, {-5, 18, 7}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 9, 14}, {-11, -17, 19}, {-12, 1, 10}, 
     {6, 2, 11}, {-18, 3, 13}, {-19, 4, 5}}
 
DiagramN1[1648] = {{18, 5, 6}, {-11, -7, -13}, {-8, 19, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 9}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[1649] = {{5, 1, 10, 11}, {-11, -9, -13}, {-10, 17, 9}, 
     {-12, -14, 13}, {-6, 7, 14}, {-15, -19, 12}, {-7, 16, 18}, 
     {-5, -16, 15}, {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1650] = {{6, 1, 10, 11}, {-11, -9, -13}, {-10, 7, 9}, 
     {-12, -8, 13}, {-7, 14, 17}, {-16, -14, 12}, {-18, 15, 19}, 
     {-6, -15, 16}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1651] = {{17, 6, 10}, {-10, -7, -12}, {-19, 11, 18}, {-11, 14, 13}, 
     {-9, -15, -13, 12}, {-14, 16, 15}, {-6, -16, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[1652] = {{17, 6, 11}, {-11, -13, -7}, {-16, 12, 18}, 
     {-9, -14, -10}, {-12, 15, 14}, {-15, 19, 9, 7}, {-6, -8, 16}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1653] = {{17, 11, 10}, {-10, -7, -8}, {-12, 19, 18}, {-6, 14, 13}, 
     {-9, -15, -13, 8}, {-14, 16, 15}, {-11, -16, 12}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1654] = {{17, 12, 11}, {-11, -7, -8}, {-13, 19, 18}, {-9, -14, 8}, 
     {-6, 15, 14}, {-15, 16, 9, -10}, {-12, -16, 13}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1655] = {{18, 7, 12}, {-12, -14, -6}, {-13, 19, 14}, 
     {-8, 15, -10, -9}, {6, -16, 9}, {-15, 17, 16}, {-11, -17, 13}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1656] = {{5, 17, 11}, {-11, -9, -12}, {-10, 7, 13, 9}, 
     {-14, -13, 12}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[1657] = {{10, 11, 12}, {-17, -9, -13}, {-12, 15, 14, 9}, 
     {-16, -14, 13}, {5, 7, 16}, {-15, 19, 18}, {6, 8, 17}, {-10, 2, -5}, 
     {-11, 1, -6}, {-18, 3, -7}, {-19, 4, -8}}
 
DiagramN1[1658] = {{5, 17, 11}, {-11, 12, 9}, {-14, -13, -10, -9}, 
     {-12, 7, 13}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[1659] = {{12, 13, 10}, {-9, 11, -7, -10}, {-8, -14, 7}, 
     {-11, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, {-13, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1660] = {{17, 11, 13}, {-13, -7, -6}, {-9, 12, 18}, {-8, -14, 6}, 
     {-12, 15, 19}, {-10, -16, 8}, {-15, 9, -11, 16}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 14}}
 
DiagramN1[1661] = {{17, 12, 11}, {-11, -7, -8}, {-13, 19, 18}, 
     {-6, 14, 8, -9}, {-10, -15, 9}, {-14, 16, 15}, {-12, -16, 13}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1662] = {{18, 7, 12}, {-12, -14, -6}, {-13, 19, 14}, {-9, -15, 6}, 
     {-8, 16, 15}, {-16, 17, 9, -10}, {-11, -17, 13}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1663] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 16, 17}, {-10, -17, 15}, {-16, 9, -11, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1664] = {{5, 7, 15}, {-11, -9, -12}, {-10, 14, 13, 9}, 
     {-6, -13, 12}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, {-7, 1, 10}, 
     {-15, 2, 11}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1665] = {{18, 7, 12}, {-15, -9, -13}, {-12, 19, 14, 9}, 
     {-6, -14, 13}, {-10, -16, 6}, {-17, 8, 16}, {-11, -8, 15}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1666] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 16, 19}, {-10, -17, 15}, {-16, 9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1667] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 17}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 18}, {-15, 9, -5, 19}, {-8, 1, 10}, 
     {-17, 2, 12}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1668] = {{5, 17, 10}, {-10, -9, -12}, {-5, 15, 11}, {-6, -13, 12}, 
     {-15, 8, 13}, {-16, -7, 6}, {-8, 19, 18}, {-11, -14, 16}, 
     {-17, 1, 2, 9}, {-18, 3, 7}, {-19, 4, 14}}
 
DiagramN1[1669] = {{5, 17, 10}, {-5, 15, 11}, {-6, -13, 12}, {-15, 8, 13}, 
     {-16, -7, 6}, {-8, 19, 18}, {-11, -14, 16}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 7}, {-19, 4, 14}}
 
DiagramN1[1670] = {{18, 7, 11}, {-11, -13, -6}, {-12, 19, 13}, {-8, 15, 14}, 
     {-9, -16, -14, 6}, {-15, 17, 16}, {-10, -17, 12}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[1671] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-14, -15, 13}, {-6, 8, 18}, {-9, -16, 14}, {-8, 9, -5, 19}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1672] = {{5, 15, -9, 17}, {-10, -12, 9}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1673] = {{5, 17, 11}, {-10, -9, -12}, {-11, 7, 13, 9}, 
     {-14, -13, 12}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[1674] = {{18, 7, 12}, {-15, 13, 9}, {-6, -14, -12, -9}, 
     {-13, 19, 14}, {-10, -16, 6}, {-17, 8, 16}, {-11, -8, 15}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1675] = {{5, 17, 11}, {-11, -9, -12}, {-10, 6, 13, 9}, 
     {-14, -13, 12}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1676] = {{5, 17, -10, -12}, {-5, 6, 11}, {-16, -14, 12}, 
     {-6, 13, 18}, {-15, -13, 16}, {-7, 8, 14}, {-11, -8, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 7}, {-19, 4, 15}}
 
DiagramN1[1677] = {{5, 11, 17}, {-7, -8, -13}, {18, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-15, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 15}, {-19, 4, 6, -9}}
 
DiagramN1[1678] = {{5, 11, 17}, {-7, -8, -13}, {18, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-15, 16, 19}, {6, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 15}, {-19, 4, -5, -9}}
 
DiagramN1[1679] = {{5, 11, 18}, {-7, -8, -13}, {19, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-15, 17, 4, 16}, {6, -17, 9}, 
     {-11, 1, 10}, {-18, 2, 7}, {-19, 3, 15}}
 
DiagramN1[1680] = {{6, -16, 19, 10}, {-10, -12, 5}, {-19, 17, 12}, 
     {-15, -13, 18}, {-11, 14, 13}, {-9, -8, 15}, {-14, 7, 8}, {-5, 1, 9}, 
     {-17, 2, 11}, {-18, 3, -6}, {-7, 4, 16}}
 
DiagramN1[1681] = {{5, 11, 17}, {-7, -8, -13}, {18, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 6}, {-15, 9, -5, 19}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1682] = {{8, 12, 10, 11}, {-11, -9, -13}, {-10, 1, 9}, 
     {-6, -5, 13}, {-12, 14, 18}, {-17, -14, 19}, {-7, -15, 5}, 
     {-8, -16, 17}, {-18, 2, 7}, {-19, 3, 6}, {15, 4, 16}}
 
DiagramN1[1683] = {{5, -16, 19, 10}, {-10, -12, 6}, {-19, 17, 12}, 
     {-15, -13, 18}, {-11, 14, 13}, {-9, -8, 15}, {-14, 7, 8}, {-5, 1, 9}, 
     {-17, 2, 11}, {-18, 3, -6}, {-7, 4, 16}}
 
DiagramN1[1684] = {{7, 13, 10}, {-10, -8, -12}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 17, 8}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1685] = {{7, 13, 10}, {-10, -8, 17}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, -12, 8}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1686] = {{7, 1, 10, 11}, {-11, -8, -13}, {-10, 17, 8}, 
     {-12, -6, 13}, {-5, 14, 18}, {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 12, 15}}
 
DiagramN1[1687] = {{8, 6, 12}, {-12, -5, -14}, {-9, 13, 18}, {-15, -7, 14}, 
     {-13, 17, 16, 19}, {-10, -16, 15}, {-11, -17, 9}, {-8, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 5}, {-19, 4, 7}}
 
DiagramN1[1688] = {{5, 12, 11}, {-11, -10, -13}, {-12, 2, -7, 10}, 
     {-15, -14, 13}, {7, 6, 18}, {-19, -16, 15}, {-6, 17, 8}, {-9, -17, 19}, 
     {-5, 1, 9}, {-18, 3, 14}, {-8, 4, 16}}
 
DiagramN1[1689] = {{7, 13, 10}, {-10, -8, -12}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, 11}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 17, 8}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1690] = {{7, 13, 10}, {-10, -8, 17}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, 11}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, -12, 8}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1691] = {{7, 13, 10}, {-10, -8, 17}, {-9, -12, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-14, 16, 19}, {-7, -16, -15, 4}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1692] = {{7, 14, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {-7, -16, 9}, {-14, 1, 10}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 4, 12, -9}}
 
DiagramN1[1693] = {{7, 14, 11}, {-11, -8, 18}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 19}, {-9, -16, 12}, {-15, 17, 4, 16}, {-7, -17, 9}, 
     {-14, 1, 10}, {-18, 2, 5}, {-19, 3, 6}}
 
DiagramN1[1694] = {{5, 2, -8, 12}, {-12, -11, -13}, {8, -7, 11}, 
     {-15, -14, 13}, {7, 6, 18}, {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, 
     {-5, 1, 10}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[1695] = {{7, 1, 10, 11}, {-11, -8, -13}, {-10, 17, 8}, 
     {-12, -6, 13}, {-5, 14, 18}, {-9, -15, 12}, {-14, 16, 19}, {-7, -16, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1696] = {{-6, 8, 11}, {-15, 18, 17, -11}, {-12, -13, 19}, 
     {-7, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1697] = {{5, 6, 12}, {-12, -7, -13}, {-9, 15, 14, 18}, 
     {-8, -14, 13}, {-10, -16, 19}, {-15, 17, 16}, {-11, -17, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1698] = {{5, 11, 10}, {-10, -8, -12}, {-6, -13, 12}, {-7, 14, 13}, 
     {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 17, 8}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1699] = {{5, 11, 10}, {-10, -8, 17}, {-6, -13, 12}, {-7, 14, 13}, 
     {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, -12, 8}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1700] = {{5, 1, 10, 11}, {-11, -8, -12}, {-10, 17, 8}, 
     {-6, -13, 12}, {-7, 14, 13}, {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1701] = {{5, 11, 17}, {-7, -8, -12}, {-10, 18, 13, 8}, 
     {-6, -13, 12}, {-9, -15, 6}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1702] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, 15, 4, -19}}
 
DiagramN1[1703] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, -5, 4, -19}}
 
DiagramN1[1704] = {{5, 18, 11}, {-11, -8, -13}, {19, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 15}, {-7, 17, 4, 16}, {-5, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 7}}
 
DiagramN1[1705] = {{7, 15, 10}, {-10, -8, -12}, {-11, -18, 12}, {-6, 14, 17}, 
     {-13, -9, 11}, {-14, 19, 9}, {-7, -16, 13}, {-15, 6, 1, 8}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1706] = {{7, 15, 10}, {-9, 1, -12, -10}, {-11, -18, 12}, 
     {-6, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-7, -16, 13}, {-15, 6, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1707] = {{12, 7, 6}, {-6, 5, -13}, {-9, 15, 14, 18}, 
     {-8, -14, -10}, {19, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-12, 1, 10}, {-7, 2, 11}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[1708] = {{7, 1, 10, 11}, {-11, -8, -13}, {-10, 6, 8}, 
     {-12, -18, 13}, {-6, 15, 17}, {-14, -9, 12}, {-15, 19, 9}, 
     {-7, -16, 14}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1709] = {{17, 8, -11, -6}, {-15, 18, 11}, {-12, -13, 19}, 
     {-7, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1710] = {{10, 11, -8}, {8, -5, -13}, {-7, 19, 18}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-6, -17, 7}, {-10, 1, 9}, 
     {-11, 2, 6}, {-18, 3, 5}, {-19, 4, 12}}
 
DiagramN1[1711] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 18}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 19}, {-11, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1712] = {{11, -6, 8}, {-8, -7, -13}, {-5, 18, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 19}, {-11, 1, 9}, 
     {6, 2, 10}, {-18, 3, 12}, {-19, 4, 5}}
 
DiagramN1[1713] = {{17, 10, 12}, {-12, -7, -6}, {-8, -13, 6}, {-11, 14, 19}, 
     {-9, -15, 8}, {-14, 16, 15}, {-10, -16, 11, 18}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 13}}
 
DiagramN1[1714] = {{5, 11, 10}, {-10, -8, -12}, {-6, -13, 12}, {-7, 14, 13}, 
     {-9, -15, -5}, {-14, 16, 19}, {18, -16, 9}, {-11, 1, 17, 8}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1715] = {{5, 11, 10}, {-9, 1, -12, -10}, {-7, -13, -8}, 
     {-6, 14, 13}, {18, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1716] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 18, 14}, {-15, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 15}, {-19, 4, 6, -9}}
 
DiagramN1[1717] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 18, 14}, {-15, 16, 19}, {6, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 15}, {-19, 4, -5, -9}}
 
DiagramN1[1718] = {{5, 11, 18}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 19, 14}, {-9, -16, 6}, {-15, 17, 4, 16}, {-5, -17, 9}, 
     {-11, 1, 10}, {-18, 2, 7}, {-19, 3, 15}}
 
DiagramN1[1719] = {{5, 12, 11}, {-11, -8, 18}, {-10, -13, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 7}, {-19, 3, 6}}
 
DiagramN1[1720] = {{7, 13, 10}, {-10, -8, -12}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, -7}, {-14, 16, 19}, {11, -16, 9}, {-13, 1, 17, 8}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1721] = {{7, 13, 10}, {-10, -8, 17}, {-11, -6, 12}, {-5, 14, 18}, 
     {-9, -15, -7}, {-14, 16, 19}, {11, -16, 9}, {-13, 1, -12, 8}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1722] = {{5, 1, 10, 11}, {-11, -8, -12}, {-10, 17, 8}, 
     {-6, -13, 12}, {-7, 14, 13}, {-9, -15, -5}, {-14, 16, 19}, {18, -16, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1723] = {{5, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, -9}, {-6, 14, 13}, {18, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1724] = {{7, 1, 10, 11}, {-11, -8, -13}, {-10, 17, 8}, 
     {-12, -6, 13}, {-5, 14, 18}, {-9, -15, -7}, {-14, 16, 19}, {12, -16, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1725] = {{5, 11, 10}, {-10, -7, -12}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 6}, 
     {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1726] = {{5, 12, 11}, {-11, -10, -13}, {8, -7, 10}, {-15, -14, 13}, 
     {7, 6, 18}, {-19, -16, 15}, {-6, 17, 4, 16}, {-9, -17, 19}, {-5, 1, 9}, 
     {-12, 2, -8}, {-18, 3, 14}}
 
DiagramN1[1727] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-15, 16, 19}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 18, -9}}
 
DiagramN1[1728] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-15, 16, 19}, {18, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, -5, -9}}
 
DiagramN1[1729] = {{5, 12, 11}, {-11, -8, -13}, {-10, 18, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 19}, {-15, 17, 4, 16}, {-5, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 7}, {-19, 3, 6}}
 
DiagramN1[1730] = {{5, 12, 11}, {-11, -7, -13}, {-8, -14, -9}, {-6, 15, 14}, 
     {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 18, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1731] = {{5, 12, 11}, {-10, 2, -13, -11}, {-7, -14, -8}, 
     {-6, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1732] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {-16, -15, 14}, 
     {7, 6, 18}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, {-13, 2, -8}, 
     {-18, 3, 15}, {-9, 4, 16, -19}}
 
DiagramN1[1733] = {{5, 18, 10}, {-9, 1, -12, -10}, {-11, -13, 12}, 
     {-6, -7, 13}, {-15, -8, 11}, {-14, 19, 8}, {4, -16, 15}, {-18, 17, 9}, 
     {-17, 2, 6}, {7, 3, 14}, {16, -5, -19}}
 
DiagramN1[1734] = {{5, 18, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, {-18, 1, 10}, {-17, 2, 6}, 
     {7, 3, 15}, {16, -5, 4, -19}}
 
DiagramN1[1735] = {{5, 19, 11}, {-11, -8, 18}, {-10, -13, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 17, 4, 9}, {-5, -17, 16}, 
     {-19, 1, 10}, {-18, 2, 6}, {7, 3, 15}}
 
DiagramN1[1736] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {-7, -16, 9}, {-14, 17, 10}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 12, 4, -9}}
 
DiagramN1[1737] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {12, -16, 9}, {-14, 17, 10}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 4, -7, -9}}
 
DiagramN1[1738] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 15, 19}, {-9, -16, -7}, {-15, 17, 4, 16}, {12, -17, 9}, 
     {-14, 18, 10}, {-18, 2, 5}, {-19, 3, 6}}
 
DiagramN1[1739] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {-7, -16, 9}, {-14, 1, 10}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 4, 12, -9}}
 
DiagramN1[1740] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-15, 16, 19}, {12, -16, 9}, {-14, 1, 10}, {-17, 2, 5}, 
     {-18, 3, 6}, {-19, 4, -7, -9}}
 
DiagramN1[1741] = {{7, 14, 11}, {-11, -8, -13}, {-10, 18, 8}, {-12, -6, 13}, 
     {-5, 15, 19}, {-9, -16, 12}, {-15, 17, 4, 16}, {-7, -17, 9}, 
     {-14, 1, 10}, {-18, 2, 5}, {-19, 3, 6}}
 
DiagramN1[1742] = {{5, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, 18}, {-6, 14, 13}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1743] = {{5, 2, -8, 12}, {-12, -11, -13}, {8, -7, 11}, 
     {-15, -14, 13}, {7, 6, 18}, {-19, -16, -10}, {-6, 17, 9}, {15, -17, 19}, 
     {-5, 1, 10}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[1744] = {{5, 2, 11, 12}, {-12, -7, -13}, {-11, 18, 7}, 
     {-8, -14, -9}, {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1745] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-11, 1, 6}, {-17, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, 8}}
 
DiagramN1[1746] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-11, 1, 6}, {-17, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, -5}}
 
DiagramN1[1747] = {{5, 11, 17}, {-7, -8, -12}, {-10, 18, 13, 8}, 
     {-6, -13, 12}, {-9, -15, 4}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[1748] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-13, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, 8}}
 
DiagramN1[1749] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-13, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, -5}}
 
DiagramN1[1750] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-13, 1, 10}, {-18, 2, 7}, {-19, 3, 6}}
 
DiagramN1[1751] = {{11, 7, 6}, {-6, 5, -13}, {-8, 12, 18}, {-12, 15, 14}, 
     {-9, -16, -14, 19}, {-15, 17, 16}, {-10, -17, 8}, {-11, 1, 9}, 
     {-7, 2, 10}, {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[1752] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 18, 14}, {-9, -16, 6}, {-15, 9, -5, 19}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1753] = {{7, 16, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -19, 13}, 
     {-6, 15, 18}, {-14, -9, 12}, {-15, 4, 17, 9}, {-7, -17, 14}, 
     {-16, 6, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[1754] = {{7, 16, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -18, 13}, 
     {-6, 15, 17}, {-14, -9, 12}, {-15, 19, 9}, {-16, 6, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 14, -7}}
 
DiagramN1[1755] = {{12, 7, 6}, {-6, 5, -13}, {-9, 15, 14, 18}, {-8, -14, 19}, 
     {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-12, 1, 10}, {-7, 2, 11}, 
     {-18, 3, -5}, {-19, 4, 13}}
 
DiagramN1[1756] = {{-6, 8, -11, 17}, {-15, 18, 11}, {-12, -13, -10}, 
     {-7, 14, 13}, {19, 9, 12}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1757] = {{7, 13, -8, 17}, {-10, -12, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1758] = {{8, 5, 12}, {-12, -6, -14}, {-9, 13, 18}, {-16, -15, 14}, 
     {-13, 17, 19, 15}, {-10, -7, 16}, {-11, -17, 9}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1759] = {{8, 5, 12}, {-12, -6, -13}, {-9, 15, 14, 18}, 
     {-16, -14, 13}, {-10, -7, 16}, {-15, 17, 19}, {-11, -17, 9}, 
     {-8, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1760] = {{11, 5, 8}, {-8, -6, -13}, {-7, 12, 18}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 19, 16}, {-10, -17, 7}, {-11, 1, 9}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1761] = {{7, 11, 10}, {-10, -8, -12}, {-9, 5, 17}, {-13, -6, 12}, 
     {-5, 14, 18}, {-14, 16, 19}, {-7, -16, -15, 13}, {-11, 1, 9}, 
     {-17, 2, 8}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1762] = {{5, 6, 18}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -11, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-6, 2, 11}, 
     {-18, 3, 12}, {-19, 4, 9, -10}}
 
DiagramN1[1763] = {{5, 6, 19}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -11, 15}, {-9, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-19, 3, 12}}
 
DiagramN1[1764] = {{5, 11, 10}, {-9, 17, -12, -10}, {-7, -13, -8}, 
     {-6, 14, 13}, {18, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1765] = {{5, 11, 17}, {-7, -8, -13}, {18, 12, 8}, {-6, -14, 13}, 
     {-12, -10, 14}, {-9, -16, -5}, {-15, 9, 6, 19}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1766] = {{5, 18, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, {-18, 17, 10}, {-17, 2, 6}, 
     {7, 3, 15}, {16, -5, 4, -19}}
 
DiagramN1[1767] = {{5, 18, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-15, 19, 9}, {4, -16, -9, 12}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 15}, {16, -5, -19}}
 
DiagramN1[1768] = {{5, 19, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 17, 4, 9}, {-5, -17, 16}, 
     {-19, 18, 10}, {-18, 2, 6}, {7, 3, 15}}
 
DiagramN1[1769] = {{5, 11, 10}, {-10, -8, 17}, {-9, -12, 8}, {-6, -13, 12}, 
     {-7, 14, 13}, {-14, 16, 19}, {-5, -16, -15, 18}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1770] = {{5, 11, 17}, {-10, 12, 8}, {-6, -13, -7, -8}, 
     {-12, 18, 13}, {-9, -15, 4}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[1771] = {{5, 11, 17}, {-7, -8, -12}, {-10, 18, 13, 8}, 
     {-6, -13, 12}, {-9, -15, -5}, {-14, 16, 19}, {6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1772] = {{7, 13, 10}, {-9, 17, -12, -10}, {-11, -6, 12}, 
     {-5, 14, 18}, {-8, -15, 4}, {-14, 16, 19}, {-7, -16, 8}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1773] = {{7, 13, 10}, {-9, 17, -12, -10}, {-11, -6, 12}, 
     {-5, 14, 18}, {-8, -15, 11}, {-14, 16, 19}, {-7, -16, 8}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1774] = {{5, 12, -11, -13}, {8, -7, 11}, {-15, -14, 13}, 
     {7, 6, 18}, {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, 
     {-12, 2, -8}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[1775] = {{5, 18, 11, 12}, {-12, -7, -13}, {-11, 2, 7}, 
     {-8, -14, -9}, {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1776] = {{7, 13, -8, 17}, {-10, -12, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, -7}, {-14, 16, 19}, {11, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1777] = {{7, 13, -8, 17}, {-10, -12, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, 11}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1778] = {{-6, 8, 10}, {-10, -11, 17}, {-15, 18, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {-9, -14, 16, 12}, {-8, -16, 15}, 
     {-17, 1, 5}, {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1779] = {{-6, 8, 11}, {-11, -12, 17}, {-15, 18, 12}, 
     {-7, 14, 19, -13}, {-10, 9, 13}, {-14, 16, -9}, {-8, -16, 15}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1780] = {{5, 10, 17}, {-7, -8, -12}, {18, 11, 8}, {-6, -13, 12}, 
     {-11, -9, 13}, {-14, 16, 19}, {6, -16, -15, -5}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1781] = {{5, 11, 17}, {-10, 12, 8}, {-6, -13, -7, -8}, 
     {-12, 18, 13}, {-9, -15, 6}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1782] = {{5, 12, 10}, {-10, -7, -6}, {-9, 11, 17}, {-11, 14, 13}, 
     {19, -15, -13, 18}, {-14, -8, 15}, {-5, -16, 8}, {-12, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1783] = {{5, 17, 10}, {-10, -9, -12}, {-5, 8, 11}, {-6, -13, 12}, 
     {-8, 14, 18}, {-7, -15, 6}, {-14, 16, 13}, {-11, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[1784] = {{5, 17, 10}, {-5, 8, 11}, {-6, -13, 12}, {-8, 14, 18}, 
     {-7, -15, 6}, {-14, 16, 13}, {-11, -16, 19}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[1785] = {{5, 17, 11}, {-10, -8, -13}, {-11, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-9, -16, -5}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, 15, 4, -19}}
 
DiagramN1[1786] = {{5, 17, 11}, {-10, -8, -13}, {-11, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, 4, -5, -19}}
 
DiagramN1[1787] = {{5, 17, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 9, -5}}
 
DiagramN1[1788] = {{5, 18, 11}, {-10, -8, -13}, {-11, 12, 8}, {-15, -14, 13}, 
     {-12, 19, 14}, {-9, -16, -5}, {-7, 17, 4, 16}, {15, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 7}}
 
DiagramN1[1789] = {{5, 18, 19}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 11}}
 
DiagramN1[1790] = {{7, 14, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 12}, {-15, 9, -7, 19}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1791] = {{17, 8, 11}, {-15, 18, -6, -11}, {-12, -13, 19}, 
     {-7, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-8, -16, 15}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1792] = {{5, 1, 9, 11}, {-11, -10, -13}, {-5, 8, 12}, 
     {-6, -14, 13}, {-8, 15, 18}, {-7, -16, 6}, {-15, 17, 14}, 
     {-12, -17, 19}, {-9, 2, 10}, {-18, 3, 16}, {-19, 4, 7}}
 
DiagramN1[1793] = {{5, 18, 10, 11}, {-11, -8, -13}, {-10, 1, 8}, 
     {-12, -14, 13}, {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, {4, -17, 16}, 
     {-18, 2, 6}, {7, 3, 15}, {17, -5, -19}}
 
DiagramN1[1794] = {{17, -16, 15, 10}, {-10, -11, -6}, {-15, 18, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1795] = {{5, 8, 11}, {-11, -12, -13}, {-10, 7, 17}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, -5}, {-15, 9, 18, 19}, {-8, 1, 10}, 
     {-17, 2, 12}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1796] = {{5, 10, 17}, {-9, 11, -12, -8}, {-6, -13, 12}, 
     {-11, 14, 13}, {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, {-10, 1, 9}, 
     {-17, 2, 8}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1797] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1798] = {{7, 12, 11}, {-11, -8, -13}, {-10, 5, 17}, {-14, -6, 13}, 
     {-5, 15, 18}, {-9, -16, -7}, {-15, 9, 14, 19}, {-12, 1, 10}, 
     {-17, 2, 8}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1799] = {{8, 5, 11}, {-11, -6, -13}, {-7, 12, 18}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 19}, {-8, 1, 9}, 
     {-5, 2, 10}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1800] = {{12, 5, 8}, {-8, -6, -14}, {-7, 13, 18}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 19, 16}, {-11, -17, 7}, 
     {-12, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1801] = {{17, 7, 10}, {-10, -12, -6}, {-8, 11, 18}, {-11, 14, 13}, 
     {-9, -15, -13, 19}, {-14, 16, 15}, {-7, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[1802] = {{7, 13, -9, -12}, {-10, 11, 9}, {-8, -15, 12}, 
     {-11, 5, 18}, {-17, -14, 19}, {-6, 16, 15}, {-7, -16, 17}, {-13, 1, 10}, 
     {-18, 2, 6}, {-5, 3, 14}, {-19, 4, 8}}
 
DiagramN1[1803] = {{5, 15, 11}, {-10, 6, -13, -11}, {-14, -8, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 16, 19}, {-9, -16, 17}, {-5, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1804] = {{8, 5, 12}, {-12, -6, -14}, {-7, 13, 18}, {-9, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 9}, {-11, -17, 19}, {-8, 1, 10}, 
     {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1805] = {{8, 5, 12}, {-12, -6, -14}, {-7, 13, 18}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-8, 1, 10}, {-5, 2, 11}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1806] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, 
     {-12, 14, -10, -8}, {19, -15, 8}, {-14, 16, 15}, {-7, -16, 9}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1807] = {{17, 6, 11}, {-11, -13, -7}, {-16, 12, 18}, {-9, -14, 7}, 
     {-12, 19, 15, 14}, {-10, -15, 9}, {-6, -8, 16}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1808] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1809] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {-16, -15, 14}, 
     {7, 6, 18}, {-19, -17, 16}, {-6, 19, -10, 9}, {-5, 1, 10}, {-13, 2, -8}, 
     {-18, 3, 15}, {-9, 4, 17}}
 
DiagramN1[1810] = {{10, 11, 18}, {-6, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-5, -17, 12, 19}, {-10, 1, 9}, 
     {-11, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1811] = {{5, 11, -8, 17}, {-10, -12, 8}, {-6, -13, 12}, 
     {-7, 14, 13}, {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1812] = {{5, 17, 11}, {-11, -8, -12}, {-10, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[1813] = {{18, 5, 6}, {-12, -7, -14}, {-8, 19, 7}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 8}, 
     {-18, 1, 10}, {-5, 2, 11}, {-6, 3, 12}, {-19, 4, 13}}
 
DiagramN1[1814] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-7, 19, -5, -9}, {15, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1815] = {{5, 17, 11}, {-11, -8, -12}, {-10, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1816] = {{5, 17, 11}, {-11, 12, 8}, {-14, -13, -10, -8}, 
     {-12, 18, 13}, {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[1817] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, 
     {-13, 15, -10, -8}, {14, -16, 8}, {-15, 17, 16}, {-5, -17, 9}, 
     {-11, 1, 10}, {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1818] = {{17, 7, 11}, {-11, -12, -6}, {-9, 14, 13, 18}, 
     {-8, -13, -10}, {19, -15, 8}, {-14, 16, 15}, {-7, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[1819] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, 
     {-13, 15, -10, -8}, {14, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1820] = {{17, 12, 11}, {-11, -7, -8}, {-13, 19, 18}, {-9, -14, 8}, 
     {-6, 16, 15, 14}, {-10, -15, 9}, {-12, -16, 13}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1821] = {{13, 12, 10, 11}, {-11, -9, -7}, {-10, 1, 9}, 
     {-8, -14, 7}, {-12, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, 
     {-13, -15, 16}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1822] = {{5, 6, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-15, 19, 16}, {-9, -17, -16, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[1823] = {{5, 18, 12}, {-12, -13, -14}, {16, 7, 13}, {-8, -15, 14}, 
     {-7, -11, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 9, -10}}
 
DiagramN1[1824] = {{5, 19, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 17, -5, 9}, {4, -17, 16}, 
     {-19, 18, 10}, {-18, 2, 6}, {7, 3, 15}}
 
DiagramN1[1825] = {{5, 19, 12}, {-12, -13, -14}, {16, 7, 13}, {-8, -15, 14}, 
     {-7, -11, 15}, {-9, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-19, 2, 6}, {-6, 3, 11}}
 
DiagramN1[1826] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 12}, {-15, 9, -7, 19}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1827] = {{7, 6, 11}, {-11, -19, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -7}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-6, 1, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[1828] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -7}, {-15, 19, 16}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 9, 8}}
 
DiagramN1[1829] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 9, -7}}
 
DiagramN1[1830] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, {-8, -15, -10}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 9, -5, 17}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1831] = {{-16, 7, 11}, {-11, -12, -13}, {-18, 8, 12}, {-8, 15, 14}, 
     {-10, 9, -14, 19}, {-15, 16, -9}, {-7, 17, 18}, {-17, 1, 5}, 
     {-5, 2, 10}, {-19, 3, -6}, {6, 4, 13}}
 
DiagramN1[1832] = {{5, 17, 11}, {-11, 12, 8}, {-14, -13, -10, -8}, 
     {-12, 18, 13}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1833] = {{5, 17, 18}, {-11, -7, -12}, {-10, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1834] = {{7, 19, 10}, {-9, 8, -12, -10}, {-11, -14, 12}, 
     {-8, 13, 17}, {-16, -13, 11}, {-5, -6, 18}, {-7, -15, 16}, {-19, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 14}, {6, 4, 15}}
 
DiagramN1[1835] = {{18, 5, 6}, {-12, -7, -14}, {-8, 19, 7}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 9, 14}, {-11, -17, 8}, {-18, 1, 10}, 
     {-5, 2, 11}, {-6, 3, 12}, {-19, 4, 13}}
 
DiagramN1[1836] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 8, -10}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1837] = {{18, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 9, -10}, {-11, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1838] = {{18, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1839] = {{17, 6, 11}, {-11, -7, -13}, {-19, 12, 18}, 
     {-9, -14, -10}, {-12, 15, 14}, {-15, 16, 9, 13}, {-6, -16, -8}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[1840] = {{17, 6, 11}, {-11, -7, -13}, {-19, 12, 18}, 
     {-12, 14, 13, -9}, {-10, -15, 9}, {-14, 16, 15}, {-6, -16, -8}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {8, 4, 19}}
 
DiagramN1[1841] = {{5, 7, 15}, {-9, 11, -12, -10}, {-6, -13, 12}, 
     {-11, 14, 13}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, {-7, 1, 9}, 
     {-15, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1842] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1843] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-7, -16, 9}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1844] = {{-17, 11, 7}, {-7, -19, -12}, {-9, 14, 13, 18}, 
     {-8, -13, -10}, {12, -15, 8}, {-14, 16, 15}, {-11, -16, 9}, {17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[1845] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, 8}}
 
DiagramN1[1846] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 9, -5}}
 
DiagramN1[1847] = {{5, 11, 18}, {-7, -12, -13}, {-10, 19, 12}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, -5}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-11, 1, 10}, {-18, 2, 7}, {-19, 3, 6}}
 
DiagramN1[1848] = {{5, 12, 11}, {-11, -7, -13}, {-8, -14, 13}, {-6, 15, 14}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 18, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1849] = {{5, 12, 11}, {-11, -7, 18}, {-8, -14, 13}, {-6, 15, 14}, 
     {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-12, 2, -13, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1850] = {{5, 18, 10}, {-10, -8, -12}, {-11, -13, 12}, {-6, -7, 13}, 
     {-15, -9, 11}, {-14, 19, 9}, {-5, -16, 15}, {-18, 1, 17, 8}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1851] = {{5, 18, 10}, {-9, 1, -12, -10}, {-11, -13, 12}, 
     {-6, -7, 13}, {-15, -8, 11}, {-14, 19, 8}, {-5, -16, 15}, {-18, 17, 9}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[1852] = {{5, 18, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, {-18, 1, 10}, {-17, 2, 6}, 
     {7, 3, 15}, {16, -5, 4, -19}}
 
DiagramN1[1853] = {{5, 2, 11, 12}, {-12, -7, -13}, {-11, 18, 7}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1854] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, -10}, {-16, 19, 17}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 9, 8}}
 
DiagramN1[1855] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 9, -10}}
 
DiagramN1[1856] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 19}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, -10}, {-16, 4, 18, 17}, {8, -18, 9}, 
     {-5, 1, 10}, {-7, 2, 11}, {-19, 3, 13}}
 
DiagramN1[1857] = {{5, 11, 10}, {-9, 17, -12, -10}, {-7, -13, 18}, 
     {-6, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1858] = {{7, 13, 10}, {-9, 17, -12, -10}, {-11, -6, 12}, 
     {-5, 14, 18}, {-8, -15, -7}, {-14, 16, 19}, {11, -16, 8}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1859] = {{5, 11, 10}, {-10, -8, -12}, {-9, 17, 8}, {-6, -13, 12}, 
     {-7, 14, 13}, {-14, 16, 19}, {-5, -16, -15, 18}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1860] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1861] = {{5, 13, 12}, {-12, -11, -14}, {8, -7, 11}, {-16, -15, 14}, 
     {7, 6, 19}, {-6, 18, 9}, {-10, -18, -17, 16}, {-5, 1, 10}, {-13, 2, -8}, 
     {-19, 3, 15}, {-9, 4, 17}}
 
DiagramN1[1862] = {{5, 15, 17}, {-10, -8, -12}, {-7, 11, 8}, {-11, 14, 13}, 
     {-6, -9, -13, 12}, {-14, 18, 9}, {-5, -16, 19}, {-15, 1, 7}, 
     {-17, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1863] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-9, -16, -5}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, 15, 4, -19}}
 
DiagramN1[1864] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-9, -16, 15}, {-7, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {9, -5, 4, -19}}
 
DiagramN1[1865] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-7, -14, -8}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1866] = {{5, 18, 10}, {-5, 6, 11}, {-7, -14, -8}, {-12, 15, 14}, 
     {13, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, -13, -10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1867] = {{5, 18, 11}, {-11, -8, -13}, {-10, 12, 8}, {-15, -14, 13}, 
     {-12, 19, 14}, {-9, -16, 15}, {-7, 17, 4, 16}, {-5, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 7}}
 
DiagramN1[1868] = {{6, 11, 10}, {-10, -7, -12}, {-8, -13, -9}, {-18, 14, 13}, 
     {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 5}, 
     {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1869] = {{6, 11, 10}, {-9, 1, -12, -10}, {-7, -13, -8}, 
     {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1870] = {{5, 1, 9, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-7, -15, -8}, {-13, 16, 15}, {14, -17, 7}, {-16, 19, 17}, 
     {-12, -18, 8}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 18}}
 
DiagramN1[1871] = {{5, 11, -7, -12}, {-10, 1, 7}, {-8, -13, -9}, 
     {-6, 14, 13}, {18, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 17, 10}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1872] = {{6, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, -9}, {-18, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1873] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 17}, {-14, -15, 13}, 
     {-6, 18, 15}, {-9, -16, -5}, {-8, 9, 14, 19}, {-7, 1, 10}, {-17, 2, 12}, 
     {-18, 3, 8}, {-19, 4, 16}}
 
DiagramN1[1874] = {{5, 8, 18}, {-11, -12, -13}, {-10, 7, 12}, {-6, -14, 13}, 
     {-7, 15, 19}, {-9, -16, 4}, {-15, 17, 6, 16}, {-5, -17, 9}, {-8, 1, 10}, 
     {-18, 2, 11}, {-19, 3, 14}}
 
DiagramN1[1875] = {{5, 12, 10}, {-10, -7, -6}, {-9, 11, 17}, {-11, 14, 13}, 
     {-8, -15, -13, 18}, {-14, 19, 15}, {-5, -16, 8}, {-12, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1876] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-8, -13, 18}, 
     {-6, 14, 13}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 9}, 
     {-18, 3, 12}, {-19, 8, -15, 4}}
 
DiagramN1[1877] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 18}, 
     {-6, 15, 14}, {-15, 16, 4, -9}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, 13}, {-19, 8, 9}}
 
DiagramN1[1878] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 19}, 
     {-6, 15, 14}, {17, -16, 8}, {-15, -9, 16}, {-5, -17, 4, 9}, {-18, 1, 7}, 
     {-7, 2, 10}, {-19, 3, 13}}
 
DiagramN1[1879] = {{5, 16, 11}, {-10, 6, -13, -11}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 8, 15}, {-9, -8, 19}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 7}, {-19, 4, 17}}
 
DiagramN1[1880] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {-15, 16, 8, -10}, {-7, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1881] = {{5, 11, 17}, {-10, 12, 8}, {-6, -13, -7, -8}, 
     {-12, 18, 13}, {-9, -15, -5}, {-14, 16, 19}, {6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1882] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 9, 8}}
 
DiagramN1[1883] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 9, -6}}
 
DiagramN1[1884] = {{6, 12, 11}, {-11, -7, -13}, {-10, 19, 18}, {-8, -14, 13}, 
     {-5, 15, 14}, {-9, -16, -6}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 7}, {-19, 3, 5}}
 
DiagramN1[1885] = {{7, 13, 10}, {-10, -8, 17}, {-9, -12, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-14, 16, 19}, {-7, -16, -15, 11}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1886] = {{5, 12, -7, 18}, {-11, -13, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1887] = {{5, 9, 10}, {-5, -11, 18}, {7, -13, 8}, {11, 14, 13}, 
     {-12, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 12, -10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1888] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, 8}, 
     {12, 15, 14}, {-13, -16, -7}, {-15, 17, 16}, {-6, -17, 19}, 
     {-9, 2, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1889] = {{5, 10, 17}, {-7, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1890] = {{5, 10, 17}, {-7, -8, -12}, {-9, 11, 8}, {-6, -13, 12}, 
     {-11, 18, 13}, {-14, 16, 19}, {-5, -16, -15, 6}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1891] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, -9, 15, 14}, {19, -15, 8}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1892] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -6}, {-9, -15, 6}, {-14, 16, 19}, {-5, -16, 9}, 
     {-11, 1, 10}, {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1893] = {{5, 17, 10}, {-10, -9, -12}, {-5, 8, 11}, {-6, -13, 12}, 
     {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-11, -16, 19}, 
     {-17, 1, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[1894] = {{5, 17, 10}, {-10, -9, -12}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 4}, {-14, 16, 19}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 14}, {-19, 7, 15}}
 
DiagramN1[1895] = {{5, 17, 10}, {-5, 8, 11}, {-6, -13, 12}, {-8, 14, 13}, 
     {-7, -15, 6}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[1896] = {{5, 17, 10}, {-5, 11, 6}, {-7, -13, 12}, {-11, 18, 13}, 
     {-8, -15, 4}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 14}, {-19, 7, 15}}
 
DiagramN1[1897] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, -11}, {-15, 19, 16}, {7, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1898] = {{5, 18, 10}, {-5, 6, 11}, {-7, -14, 13}, {-12, 15, 14}, 
     {-8, -16, -11}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, 2, -13, -10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1899] = {{6, 11, 10}, {-10, -7, -12}, {-8, -13, 12}, {-18, 14, 13}, 
     {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 5}, 
     {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1900] = {{6, 11, 10}, {-10, -7, 17}, {-8, -13, 12}, {-18, 14, 13}, 
     {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, -12, 7}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1901] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, 4}, {-15, 9, -7, 19}, {-14, 17, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 12, 16}}
 
DiagramN1[1902] = {{-6, -16, 15, 10}, {-10, -11, 17}, {-15, 18, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1903] = {{5, 1, 9, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-7, -15, 14}, {-13, 16, 15}, {-8, -17, -12}, {-16, 19, 17}, 
     {7, -18, 8}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 18}}
 
DiagramN1[1904] = {{5, 1, 9, 11}, {-11, -10, -13}, {-5, 8, 12}, 
     {-6, -14, 13}, {-8, 15, 14}, {-7, -16, 6}, {-15, 17, 18}, 
     {-12, -17, 19}, {-9, 2, 10}, {-18, 3, 16}, {-19, 4, 7}}
 
DiagramN1[1905] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, -11, 18}, {7, -13, 8}, 
     {11, 14, 13}, {-12, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-17, 1, 9}, 
     {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[1906] = {{5, 11, -8, -12}, {-10, 17, 8}, {-6, -13, 12}, 
     {-7, 14, 13}, {-9, -15, -5}, {-14, 16, 19}, {18, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1907] = {{5, 11, -7, -12}, {-10, 17, 7}, {-8, -13, 18}, 
     {-6, 14, 13}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[1908] = {{5, 12, -7, -13}, {-11, 18, 7}, {-8, -14, -9}, 
     {-6, 15, 14}, {13, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[1909] = {{5, 18, 10, 11}, {-11, -8, -13}, {-10, 1, 8}, 
     {-12, -14, 13}, {-6, -7, 14}, {-16, -9, 12}, {-15, 19, 9}, 
     {-5, -17, 16}, {-18, 2, 6}, {7, 3, 15}, {17, 4, -19}}
 
DiagramN1[1910] = {{6, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, 12}, {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1911] = {{7, 13, -8, -12}, {-10, 17, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, 4}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 11, 15}}
 
DiagramN1[1912] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1913] = {{5, 10, 17}, {-9, -7, -12}, {-6, 11, 18}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-10, 1, 6}, 
     {-17, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1914] = {{5, 10, 17}, {-9, -7, -12}, {-6, 11, 18}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 19, 15}, {8, -16, -15, -5}, {-10, 1, 6}, 
     {-17, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1915] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, -5, -9}, {8, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1916] = {{5, 12, 10}, {-10, -7, -6}, {-9, 11, 17}, {-8, -13, 18}, 
     {-11, 14, 13}, {-14, 19, 15}, {8, -16, -15, -5}, {-12, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1917] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, -9, 15, 14}, {19, -15, 8}, {-5, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1918] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, 
     {-12, 14, 18, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-13, 1, 10}, {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1919] = {{5, 16, 11}, {-11, -10, -13}, {-6, -14, 13}, {-8, 15, 14}, 
     {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 8, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1920] = {{5, 17, 11}, {-11, -8, -12}, {-10, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1921] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1922] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, 8}}
 
DiagramN1[1923] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 9, -6}}
 
DiagramN1[1924] = {{6, 18, 11}, {-11, -7, -13}, {-10, 12, 19}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -6}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-19, 3, 7}}
 
DiagramN1[1925] = {{10, 11, 18}, {-6, -7, -13}, {-8, 12, 19}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-5, -17, 8}, {-10, 1, 9}, 
     {-11, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1926] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -5, 17}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1927] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 8, -10}, {-5, -17, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1928] = {{11, 12, 18}, {-6, -7, -13}, {-9, 15, 14, 19}, 
     {-8, -14, -10}, {13, -16, 8}, {-15, 17, 16}, {-5, -17, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1929] = {{18, 7, 11}, {-11, -13, -6}, {-8, 12, 13}, {-12, 15, 14}, 
     {-9, -16, -14, 19}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[1930] = {{5, 2, 8, 12}, {-12, -11, -14}, {-8, 9, 11}, 
     {-6, -15, 14}, {-9, 16, 15}, {-13, -19, 6}, {-16, 17, 18}, 
     {-10, -17, 13}, {-5, 1, 10}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1931] = {{6, 17, 10, 11}, {-11, -7, -12}, {-10, 1, 7}, 
     {-8, -13, -9}, {-18, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1932] = {{5, 7, 10}, {-10, -11, -12}, {-9, 6, 17}, {-13, -14, 12}, 
     {-6, 18, 14}, {-8, 16, 19}, {-5, -16, -15, 13}, {-7, 1, 9}, 
     {-17, 2, 11}, {-18, 3, 8}, {-19, 4, 15}}
 
DiagramN1[1933] = {{5, 11, 17}, {-8, -9, -13}, {-10, 12, 9}, 
     {-12, 14, 13, -6}, {-7, -15, 6}, {-14, 19, 18}, {-5, -16, 7}, 
     {-11, 1, 10}, {-17, 2, 8}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1934] = {{5, 16, 11}, {-10, 6, -13, -11}, {-14, -15, 13}, 
     {-6, 12, 18}, {-17, -12, 14}, {-7, 19, 15}, {-9, -8, 17}, {-5, 1, 9}, 
     {-16, 2, 10}, {-18, 3, 7}, {-19, 4, 8}}
 
DiagramN1[1935] = {{5, 17, 11}, {-11, -8, -12}, {-10, 14, 13, 8}, 
     {-9, -13, 12}, {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1936] = {{5, 17, 11}, {-10, -8, -13}, {-11, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-7, 19, -5, -9}, {15, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1937] = {{9, 10, 11}, {-17, 12, -13, -11}, {-16, -14, 13}, 
     {-12, 15, 14}, {5, 7, 16}, {-15, 19, 18}, {6, 8, 17}, {-9, 2, -5}, 
     {-10, 1, -6}, {-18, 3, -7}, {-19, 4, -8}}
 
DiagramN1[1938] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, -10}, 
     {-12, 15, 14}, {-15, 16, 8, 19}, {-7, -16, 9}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1939] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, 
     {-12, 14, 19, -8}, {-10, -15, 8}, {-14, 16, 15}, {-7, -16, 9}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1940] = {{17, 7, 11}, {-11, -12, -6}, {-9, 14, 13, 18}, 
     {-8, -13, 19}, {-10, -15, 8}, {-14, 16, 15}, {-7, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[1941] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, 19}, 
     {-13, 16, 15}, {-16, 17, 8, -10}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[1942] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, 
     {-13, 15, -10, -8}, {19, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[1943] = {{18, 7, 12}, {-12, -8, -14}, {-17, 13, 8}, {-9, -15, 14}, 
     {-13, 16, 15}, {-16, 19, 9, -10}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[1944] = {{17, 6, 11}, {-11, -13, -7}, {-16, 12, 18}, 
     {-12, 14, 7, -9}, {-10, -15, 9}, {-14, 19, 15}, {-6, -8, 16}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 8}}
 
DiagramN1[1945] = {{12, 13, -9, -7}, {-10, 11, 9}, {-8, -14, 7}, 
     {-11, 6, 17}, {-16, -6, 19}, {-18, 15, 14}, {-12, -15, 16}, 
     {-13, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[1946] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-13, -14, 12}, 
     {-6, 8, 18}, {-8, 16, 19}, {-5, -16, -15, 13}, {-17, 1, 7}, {-7, 2, 9}, 
     {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1947] = {{5, 6, 18}, {-12, -7, -13}, {-11, 15, 14, 7}, 
     {-8, -14, 13}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1948] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-6, 15, 14}, 
     {19, -16, -14, 13}, {-15, -8, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-7, 2, 10}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[1949] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, -10, -9}, {8, -17, 9}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1950] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 18}, {-15, 9, -5, 19}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1951] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, 15, 14}, {-15, 19, -5, -9}, {8, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[1952] = {{5, 17, 10}, {-10, -9, -12}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 7}, {-14, 16, 19}, {-6, -16, 8}, 
     {-17, 1, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1953] = {{5, 17, 10}, {-5, 11, 6}, {-7, -13, 12}, {-11, 18, 13}, 
     {-8, -15, 7}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-9, 2, -12, -10}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[1954] = {{5, 17, 11}, {-11, -8, -13}, {18, 12, 8}, {-15, -14, 13}, 
     {-12, -10, 14}, {-7, 19, 15, -9}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1955] = {{6, 11, 10}, {-9, 17, -12, -10}, {-7, -13, -8}, 
     {-18, 14, 13}, {12, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1956] = {{5, 1, 9, 11}, {-11, -10, -13}, {-5, 12, 6}, 
     {-7, -14, 13}, {-12, 18, 14}, {-8, -16, 7}, {-15, 17, 19}, {-6, -17, 8}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[1957] = {{5, 11, -8, -12}, {-10, 17, 8}, {-6, -13, 12}, 
     {-7, 14, 13}, {-9, -15, 18}, {-14, 16, 19}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[1958] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, -9, 16, 15}, {19, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[1959] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-6, 14, 13}, 
     {-8, -15, -13, 18}, {-14, 16, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[1960] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-7, 19, -5, -9}, {15, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1961] = {{5, 17, 11}, {-11, 12, 8}, {-14, -13, -10, -8}, 
     {-12, 18, 13}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1962] = {{5, 17, 11}, {-10, -8, -12}, {-11, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[1963] = {{5, 17, 18}, {-9, 11, -12, -10}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, -5}, {-14, 19, 15}, {7, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1964] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, -9, 15, 14}, {19, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[1965] = {{6, 15, 10}, {-10, -9, -12}, {-11, -13, 12}, {-8, 17, 13}, 
     {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8, 9}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1966] = {{6, 15, 10}, {-10, 8, 9}, {-11, -13, 12}, {-8, 17, 13}, 
     {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, -9, -12}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1967] = {{7, 15, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -18, 12}, 
     {-6, 14, 17}, {-14, 19, 11, -13}, {-7, -16, 13}, {-15, 6, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1968] = {{7, 15, 10}, {-9, 6, -12, -10}, {-11, -18, 12}, 
     {-6, 14, 17}, {-13, -8, 11}, {-14, 19, 8}, {-7, -16, 13}, {-15, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1969] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, {-8, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 8, 14}, {-5, -17, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[1970] = {{18, 6, 11}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 12, 19}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1971] = {{18, 6, 11}, {-11, -7, -13}, {-8, 12, 19}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1972] = {{6, 1, 8, 11}, {-11, -10, -13}, {-8, 9, 10}, 
     {-12, -14, 13}, {-9, 17, 14}, {-15, -19, 12}, {-5, 16, 18}, 
     {-6, -16, 15}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[1973] = {{6, 11, -7, 17}, {-10, -12, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[1974] = {{7, 6, 10, 11}, {-11, -8, -13}, {-10, 1, 8}, 
     {-12, -18, 13}, {-6, 15, 17}, {-14, -9, 12}, {-15, 19, 9}, 
     {-7, -16, 14}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[1975] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 18}, 
     {-6, -9, 15, 14}, {16, -15, 8}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[1976] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-9, -14, 13}, 
     {-12, 18, 15, 14}, {-6, -15, 9}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[1977] = {{5, 17, 11}, {-10, -8, -12}, {-11, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[1978] = {{5, 17, 18}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -9, 13}, {-14, 19, 15}, {-5, -16, -15, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[1979] = {{5, 17, 18}, {-10, 12, 7}, {-8, -13, -11, -7}, 
     {-12, 14, 13}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[1980] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, -10}, 
     {-12, 15, 14}, {19, -16, 8}, {-15, 9, -7, 16}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1981] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 9, -7, 16}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[1982] = {{18, 6, 11}, {-11, -8, -13}, {-7, 12, 8}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1983] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, -10}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1984] = {{18, 6, 12}, {-12, -7, -13}, {-9, 15, 14, 19}, 
     {-8, -14, -10}, {13, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1985] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, -10}, 
     {-13, 16, 15}, {19, -17, 8}, {-16, 9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[1986] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, 19}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -11, 17}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[1987] = {{18, 7, 12}, {-12, -8, -14}, {-17, 13, 8}, 
     {-13, 15, -10, -9}, {14, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, 
     {-18, 2, 5}, {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[1988] = {{5, 15, 10}, {-9, 17, -12, -10}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[1989] = {{5, 17, 10}, {-9, 11, -12, -10}, {-14, -13, 12}, 
     {-11, 7, 13}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[1990] = {{6, 10, 12}, {-12, -18, -5}, {-10, 11, 17}, {-8, -13, 5}, 
     {-11, 14, 19}, {-9, -15, 4}, {-14, 16, 8, 15}, {-6, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 18}, {-19, 3, 13}}
 
DiagramN1[1991] = {{6, 10, 12}, {-12, -17, -5}, {-10, 11, 16}, {-8, -13, 5}, 
     {-11, 14, 18}, {-9, -15, 4}, {-14, 9, -6, 19}, {-16, 1, 7}, {-7, 2, 17}, 
     {-18, 3, 13}, {-19, 8, 15}}
 
DiagramN1[1992] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[1993] = {{17, 12, 11}, {-11, -7, -8}, {-13, 19, 18}, 
     {-9, -14, -10}, {-6, 15, 14}, {-15, 16, 9, 8}, {-12, -16, 13}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[1994] = {{18, 6, 11}, {-7, 12, -13, -11}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 7}}
 
DiagramN1[1995] = {{18, 6, 12}, {-12, 13, 8}, {-9, -14, -7, -8}, 
     {-13, 15, 14}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[1996] = {{18, 7, 11}, {-11, -13, -6}, {-14, -8, 6}, {-12, 15, 19}, 
     {-9, -16, 14}, {-15, 17, 16}, {-10, -17, 12, 13}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 8}}
 
DiagramN1[1997] = {{18, 7, 12}, {-12, -14, -6}, {-13, 19, 14}, {-9, -15, 6}, 
     {-8, 17, 16, 15}, {-10, -16, 9}, {-11, -17, 13}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1998] = {{18, 7, 12}, {-12, -14, -6}, {-13, 19, 14}, 
     {-8, 15, 6, -9}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 13}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[1999] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-15, -8, 6}, 
     {-13, 17, 16, 19}, {-10, -16, 15}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2000] = {{18, 7, 12}, {-12, -13, -6}, {-9, 15, 19, 13}, 
     {-14, -8, 6}, {-10, -16, 14}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2001] = {{18, 7, 12}, {-12, -9, -14}, {-15, 13, 9}, 
     {-13, 19, 14, -6}, {-10, -16, 6}, {-17, 8, 16}, {-11, -8, 15}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2002] = {{18, 7, 12}, {-12, -9, -13}, {-15, 19, 14, 9}, 
     {-6, -14, 13}, {-10, -16, 6}, {-17, 8, 16}, {-11, -8, 15}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2003] = {{5, 17, 11}, {-10, 12, 9}, {-14, -13, -11, -9}, 
     {-12, 7, 13}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[2004] = {{6, 14, 10}, {-9, 7, -12, -10}, {-11, -8, 12}, 
     {-7, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, {-14, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[2005] = {{18, 7, 11}, {-15, 12, -13, -11}, {-6, -14, 13}, 
     {-12, 19, 14}, {-9, -16, 6}, {-17, 8, 16}, {-10, -8, 15}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2006] = {{18, 7, 12}, {-12, 13, 9}, {-6, -14, -15, -9}, 
     {-13, 19, 14}, {-10, -16, 6}, {-17, 8, 16}, {-11, -8, 15}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2007] = {{5, 17, 11}, {-11, -10, 2}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-15, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, {-9, -13, 10}, 
     {-18, 3, 15}, {-19, 4, 7, -8}}
 
DiagramN1[2008] = {{5, 18, 11}, {-11, -10, 2}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 19, 14}, {-8, -16, 7}, {-15, 17, 4, 16}, {-6, -17, 8}, 
     {-18, 1, 9}, {-9, -13, 10}, {-19, 3, 15}}
 
DiagramN1[2009] = {{5, 17, 11}, {-10, -8, -12}, {-11, 18, 13, 8}, 
     {-14, -13, 12}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2010] = {{5, 18, 11}, {-11, -12, -13}, {15, 7, 12}, {-8, -14, 13}, 
     {-7, -10, 14}, {-15, 19, 16}, {-9, -17, -16, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2011] = {{5, 18, 11}, {-11, -12, -13}, {-10, 15, 14, 12}, 
     {-7, -14, 13}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2012] = {{5, 16, 11}, {-11, -10, -13}, {-8, 15, 14, 10}, 
     {-6, -14, 13}, {-12, -19, 6}, {-15, 17, 18}, {-9, -17, 12}, {-5, 1, 9}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2013] = {{5, 17, 11}, {-11, -10, 2}, {-5, 8, -16, 19}, 
     {-6, -13, 12}, {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-17, 1, 9}, 
     {-9, -12, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2014] = {{6, 15, 10}, {-10, -9, -12}, {-8, 17, 13, 9}, 
     {-11, -13, 12}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, 
     {-15, 1, 8}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2015] = {{7, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, {-11, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-7, -16, 8}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2016] = {{18, 12, 11}, {-11, -8, -14}, {-9, 13, 8}, {-19, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 19}, {-16, 9, 7, 6}, {-18, 2, 5}, {-5, 1, 10}, 
     {-12, 3, -7}, {-6, 4, 17}}
 
DiagramN1[2017] = {{-16, 17, 18, 10}, {-10, -11, -12}, {-18, 7, 11}, 
     {-15, -13, 19}, {-7, 14, 13}, {16, 8, 15}, {-14, -9, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2018] = {{-17, 10, 7}, {-7, -19, -12}, {-8, 11, 18}, {-11, 14, 13}, 
     {-9, -15, -13, 12}, {-14, 16, 15}, {-10, -16, 8}, {17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[2019] = {{-17, 11, 7}, {-7, -19, -12}, {-9, 14, 13, 18}, 
     {-8, -13, 12}, {-10, -15, 8}, {-14, 16, 15}, {-11, -16, 9}, {17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[2020] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, -9, 15, 14}, {19, -15, 8}, {-7, -16, 9}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2021] = {{18, 6, 12}, {-7, -8, -13}, {-12, 15, 14, 8}, 
     {-9, -14, 13}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2022] = {{18, 6, 12}, {-7, 13, 8}, {-9, -14, -12, -8}, 
     {-13, 15, 14}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2023] = {{18, 7, 12}, {-12, -13, -6}, {-9, 15, 16, 13}, 
     {-14, -8, 6}, {-10, -16, 14}, {-15, 17, 19}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2024] = {{18, 15, 12}, {-11, 13, 8}, {-6, -14, -12, -8}, 
     {-13, 9, 14}, {-10, -16, 19}, {-9, 17, 16}, {-7, -17, 11}, {-18, 1, 5}, 
     {-5, 2, 10}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2025] = {{6, 7, 10, 11}, {-11, -9, -13}, {-10, 1, 9}, 
     {-12, -8, 13}, {-7, 14, 17}, {-16, -14, 12}, {-18, 15, 19}, 
     {-6, -15, 16}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[2026] = {{5, 7, 15}, {-11, -9, -13}, {-10, 12, 9}, 
     {-12, 14, 13, -6}, {-17, -19, 6}, {-14, 16, 18}, {-5, -16, 17}, 
     {-7, 1, 10}, {-15, 2, 11}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[2027] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, -9, 15, 14}, {19, -15, 8}, {-6, -16, 9}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2028] = {{18, 7, 12}, {-17, -8, -13}, {-12, 15, 14, 8}, 
     {-9, -14, 13}, {-10, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2029] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, -12}, {-6, 16, 7}, {19, -16, 17}, 
     {-8, 2, 1, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2030] = {{5, 12, 11}, {-10, 18, -13, -11}, {-7, -14, -8}, 
     {-6, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2031] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-7, 14, -8}, {-16, -14, -11}, {-6, 15, 7}, {19, -15, 16}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2032] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, -16, -9}, {-5, 1, 9}, {-7, 2, 10}, 
     {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2033] = {{5, 10, 17}, {-7, -11, -12}, {-9, 18, 11}, {-8, -13, 12}, 
     {-6, 14, 13}, {-14, 19, 15}, {8, -16, -15, -5}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2034] = {{5, 9, 10}, {-5, -11, 18}, {7, -13, -12}, {11, 14, 13}, 
     {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 12, -10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2035] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, 4}, {-15, 17, 16}, {-6, -17, 19}, {-9, 2, 1, 10}, 
     {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2036] = {{5, 10, 17}, {-7, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2037] = {{5, 18, 11}, {-11, -8, 17}, {-10, -13, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-15, 19, 9}, {-5, -16, -9, 12}, {-18, 1, 10}, 
     {-17, 2, 6}, {7, 3, 15}, {16, 4, -19}}
 
DiagramN1[2038] = {{10, 16, 11}, {-12, -18, -13}, {-6, 7, 18}, 
     {-11, -14, 13}, {-7, -8, 14}, {-19, -15, 12}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 3, 6}, {17, 4, 15, 8}}
 
DiagramN1[2039] = {{11, 17, 12}, {-13, -18, -14}, {-6, 8, 18}, 
     {-12, -15, 14}, {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, {-11, 2, 5}, 
     {-5, 1, -10}, {-17, 3, 6}, {19, 10, 4, 7}}
 
DiagramN1[2040] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, -11, 18}, 
     {7, -13, -12}, {11, 14, 13}, {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, 
     {-17, 1, 9}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2041] = {{5, 12, -7, -13}, {-11, 18, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2042] = {{5, 7, 11}, {-11, -12, -13}, {-10, 6, 18}, {-6, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-7, 2, 10}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2043] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 6}, {9, 8, 4, -19}}
 
DiagramN1[2044] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 6}, {9, -5, 4, -19}}
 
DiagramN1[2045] = {{5, 18, 11}, {-11, -12, -13}, {-10, 19, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 17, 4, 16}, 
     {-5, -17, 9}, {-18, 1, 7}, {-7, 2, 10}, {-19, 3, 6}}
 
DiagramN1[2046] = {{6, 11, 10}, {-10, -7, -12}, {-9, 18, 17}, {-5, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2047] = {{6, 11, 10}, {-9, 17, -12, -10}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, -6}, {-14, 19, 15}, {7, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2048] = {{5, 17, 10}, {-10, -11, -12}, {-9, 6, 11}, {-6, 14, 13}, 
     {16, -15, -13, 18}, {-14, -8, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 12}, {-19, 4, 8}}
 
DiagramN1[2049] = {{5, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, {-11, 14, 13}, 
     {-6, -15, -13, 12}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2050] = {{18, 7, 11}, {-11, -8, -13}, {-17, 12, 8}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[2051] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 8, 19}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[2052] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-14, -15, 13}, {-6, 8, 18}, {-9, -16, -5}, {-8, 9, 14, 19}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[2053] = {{5, 18, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 19}, 
     {-6, 15, 14}, {-9, -16, 4}, {-15, 17, 16}, {-5, -17, 8, 9}, {-18, 1, 7}, 
     {-7, 2, 10}, {-19, 3, 13}}
 
DiagramN1[2054] = {{5, 17, 11}, {-10, 12, 8}, {-14, -13, -11, -8}, 
     {-12, 18, 13}, {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[2055] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, 15, 14}, {-15, 19, -6, -9}, {8, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2056] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, 
     {-5, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2057] = {{11, 17, 12}, {-13, -19, -14}, {-6, 8, 19}, 
     {-12, -15, 14}, {-8, -9, 15}, {9, -7, 16}, {10, -18, -16, 13}, 
     {-11, 2, 5}, {-5, 1, -10}, {-17, 3, 6}, {18, 4, 7}}
 
DiagramN1[2058] = {{5, 17, 10}, {-9, -8, -12}, {-10, 11, 8}, {-14, -13, 12}, 
     {-11, 18, 13}, {-7, 19, 15}, {14, -16, -15, -5}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2059] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, 4}, {-15, 19, -5, 16}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, 13}, {-19, 8, 9}}
 
DiagramN1[2060] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 18}, 
     {-6, 16, 15, 14}, {-9, -15, 8}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[2061] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2062] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -14}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2063] = {{5, 17, 11}, {-10, 12, 8}, {-9, -13, -11, -8}, 
     {-12, 14, 13}, {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2064] = {{6, 9, 10}, {-10, -17, 2, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, -13}, {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, 
     {-9, 1, 17}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2065] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {18, -16, -8}, {-15, 17, 19}, {-7, -17, 16}, 
     {-10, 1, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2066] = {{6, 17, 10}, {-10, -7, -12}, {-9, 11, 18}, {-11, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-6, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2067] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 8, 14}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2068] = {{18, 7, 12}, {-12, -13, -6}, {-9, 15, 14, 13}, 
     {-8, -14, -10}, {19, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[2069] = {{18, 7, 12}, {-12, -8, -14}, {-17, 13, 8}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 19, 9, 14}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2070] = {{5, 16, -11, -13}, {-8, 9, 11}, {-6, -14, 13}, 
     {-9, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-10, -17, 12}, {-5, 1, 10}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2071] = {{6, 1, 17, 10}, {-10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, -13}, {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, 
     {-17, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2072] = {{5, 16, 12}, {-8, 9, 11}, {-6, -14, -12, -11}, 
     {-9, 15, 14}, {-13, -19, 6}, {-15, 17, 18}, {-10, -17, 13}, {-5, 1, 10}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2073] = {{6, 15, 10}, {-8, -9, -12}, {-10, 17, 13, 9}, 
     {-11, -13, 12}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, 
     {-15, 1, 8}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2074] = {{6, 15, 11}, {-11, 9, 10}, {-12, -13, -8, -10}, 
     {-9, 17, 13}, {-14, -19, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2075] = {{18, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 9, 14}, {-11, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2076] = {{18, 7, 12}, {-17, 13, 8}, {-9, -14, -12, -8}, 
     {-13, 15, 14}, {-10, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2077] = {{18, 7, 12}, {-12, -14, -6}, {-13, 19, 14}, 
     {-9, -15, -10}, {-8, 16, 15}, {-16, 17, 9, 6}, {-11, -17, 13}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2078] = {{18, 7, 12}, {-12, 13, 8}, {-9, -14, -17, -8}, 
     {-13, 15, 14}, {-10, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2079] = {{18, 15, 12}, {-12, 13, 8}, {-6, -14, -11, -8}, 
     {-13, 9, 14}, {-10, -16, 19}, {-9, 17, 16}, {-7, -17, 11}, {-18, 1, 5}, 
     {-5, 2, 10}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2080] = {{6, 14, -9, -12}, {-10, 7, 9}, {-11, -8, 12}, 
     {-7, 13, 17}, {-16, -13, 11}, {-18, 15, 19}, {-6, -15, 16}, 
     {-14, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 8}}
 
DiagramN1[2081] = {{5, 17, 11}, {-11, -9, -13}, {-10, 12, 9}, 
     {-12, 7, 13, -14}, {-16, -15, 14}, {-7, 19, 18}, {-5, -8, 16}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 15}, {-19, 4, 8}}
 
DiagramN1[2082] = {{5, 17, 11}, {-11, -8, -12}, {-10, 14, 13, 8}, 
     {-15, -13, 12}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2083] = {{5, 15, -9, -12}, {-10, 17, 9}, {-11, -13, 12}, 
     {-6, 7, 13}, {-14, -19, 11}, {-7, 16, 18}, {-5, -16, 14}, {-15, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[2084] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, -9, 15, 14}, {19, -15, 8}, {-5, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2085] = {{5, 17, 11}, {-11, -10, -13}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-15, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, {-9, 2, 10}, 
     {-18, 3, 15}, {-19, 4, 7, -8}}
 
DiagramN1[2086] = {{5, 18, 11}, {-11, -10, -13}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 19, 14}, {-8, -16, 7}, {-15, 17, 4, 16}, {-6, -17, 8}, 
     {-18, 1, 9}, {-9, 2, 10}, {-19, 3, 15}}
 
DiagramN1[2087] = {{5, 18, 12}, {-11, 7, 13}, {-8, -14, -12, -13}, 
     {-7, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2088] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, -6, -9}, {8, -16, 9}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2089] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, -7, -9}, {8, -16, 9}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2090] = {{18, 12, 11}, {-11, -8, -13}, {-9, 15, 6, 8}, 
     {-19, -14, 13}, {-10, -16, 19}, {-15, 17, 14}, {7, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-12, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2091] = {{5, 17, -10, -12}, {-5, 8, 11}, {-6, -13, 12}, 
     {-8, 14, 18}, {-7, -15, 6}, {-14, 16, 13}, {-11, -16, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2092] = {{5, 18, -10, -13}, {-5, 6, 11}, {-7, -14, -8}, 
     {-12, 15, 14}, {13, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2093] = {{5, 17, 11}, {-11, 12, 8}, {-15, -13, -10, -8}, 
     {-12, 14, 13}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2094] = {{6, 15, 11}, {-11, -10, -13}, {-8, 9, 10}, 
     {-9, 17, 13, -12}, {-14, -19, 12}, {-5, 16, 18}, {-6, -16, 14}, 
     {-15, 1, 8}, {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2095] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, 
     {-12, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-7, -16, 9}, 
     {-6, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2096] = {{18, 12, 11}, {-9, -8, -13}, {-11, 15, 14, 8}, 
     {-19, -14, 13}, {-10, -16, 19}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-12, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2097] = {{18, 12, 11}, {-9, 13, 8}, {-19, -14, -11, -8}, 
     {-13, 15, 14}, {-10, -16, 19}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-12, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2098] = {{18, 15, 12}, {-11, -8, -13}, {-12, 9, 14, 8}, 
     {-6, -14, 13}, {-10, -16, 19}, {-9, 17, 16}, {-7, -17, 11}, {-18, 1, 5}, 
     {-5, 2, 10}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2099] = {{-17, 11, 7}, {-7, -19, -13}, {-9, 12, 18}, 
     {-12, 14, 13, -8}, {-10, -15, 8}, {-14, 16, 15}, {-11, -16, 9}, 
     {17, 1, 5}, {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[2100] = {{-16, 7, 11}, {-11, -12, -6}, {-15, 8, 12}, {-8, 14, 13}, 
     {-10, 9, -13, 19}, {-14, 16, -9}, {-7, 5, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2101] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {9, -6, 4, -19}}
 
DiagramN1[2102] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-9, -16, 8}, {-15, 17, 4, 16}, {-6, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}}
 
DiagramN1[2103] = {{5, 17, 10}, {-9, 11, -12, -10}, {-14, -13, 12}, 
     {-11, 6, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[2104] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, 
     {-12, 14, -10, -8}, {7, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2105] = {{5, 17, 11}, {-10, 12, 9}, {-14, -13, -11, -9}, 
     {-12, 6, 13}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[2106] = {{5, 17, 11}, {-11, -10, -12}, {-5, 8, -16, 19}, 
     {-6, -13, 12}, {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2107] = {{-16, 5, 15, 10}, {-10, -11, -6}, {-15, 7, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {16, 8, 12}, {-14, -9, -8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[2108] = {{5, 6, 10}, {-10, -12, -7}, {-8, 11, 19}, {-11, 14, 13}, 
     {-9, -15, -13, 7}, {-14, 16, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[2109] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {-15, 16, 8, -10}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2110] = {{6, 5, 11}, {-11, -7, -12}, {-10, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2111] = {{6, 15, 10}, {-10, -9, -12}, {-11, -13, 12}, {-8, 7, 13}, 
     {-14, -5, 11}, {-7, 16, 17}, {-6, -16, 14}, {-15, 1, 8, 9}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2112] = {{6, 1, 8, 11}, {-11, -10, -13}, {-8, 9, 10}, 
     {-12, -14, 13}, {-9, 7, 14}, {-15, -5, 12}, {-7, 16, 17}, {-6, -16, 15}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2113] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-5, -16, 8}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2114] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-15, 19, -5, -9}, {8, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2115] = {{5, 8, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, {-7, 14, -9}, 
     {-16, -14, -11}, {-6, 15, 7}, {19, -15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2116] = {{5, 9, -10, 12}, {-5, -11, 18}, {7, -13, 8}, {11, 14, 13}, 
     {-12, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2117] = {{5, 18, -10, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, -11}, {-15, 19, 16}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2118] = {{6, 15, 9, 10}, {-8, -10, -12}, {-11, -13, 12}, 
     {-9, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2119] = {{5, 17, -10, -12}, {-5, 15, 11}, {-6, -13, 12}, 
     {-15, 8, 13}, {-16, -7, 6}, {-8, 19, 18}, {-11, -14, 16}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 7}, {-19, 4, 14}}
 
DiagramN1[2120] = {{5, 17, 10}, {-10, -9, 2}, {-5, 14, 13, 11}, 
     {-6, -13, 12}, {-7, -15, 6}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2121] = {{5, 17, 11}, {-10, -8, -12}, {-11, 14, 13, 8}, 
     {-15, -13, 12}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2122] = {{5, 17, 11}, {-11, -9, -13}, {-10, 12, 9}, 
     {-12, 6, 13, -14}, {-15, -19, 14}, {-6, 16, 18}, {-5, -16, 15}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 8}, {-8, 4, 19}}
 
DiagramN1[2123] = {{6, 5, 10}, {-9, 11, -12, -10}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, -6}, {-14, 19, 15}, {7, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2124] = {{5, 6, 11}, {-11, -12, -7}, {-9, 14, 13, 19}, 
     {-8, -13, -10}, {7, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[2125] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 15, 14}, {-10, -16, 8}, {-15, 9, -6, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2126] = {{6, 15, 10}, {-10, -9, -12}, {-8, 7, 13, 9}, 
     {-11, -13, 12}, {-14, -5, 11}, {-7, 16, 17}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2127] = {{5, 11, 10}, {-10, -7, -12}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 6}, 
     {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2128] = {{5, 11, 10}, {-10, -7, 17}, {-8, -13, 18}, {-6, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, -12, 7}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2129] = {{5, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, 18}, {-6, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2130] = {{5, 10, 17}, {-9, 11, -12, -7}, {-6, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 6}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2131] = {{5, 11, 10}, {-9, 17, -12, -10}, {-6, -13, 12}, 
     {-7, 14, 13}, {-8, -15, 18}, {-14, 16, 19}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2132] = {{6, 11, 10}, {-10, -7, -12}, {-8, -13, 12}, {-18, 14, 13}, 
     {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 5}, 
     {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2133] = {{6, 11, 10}, {-10, -7, 17}, {-8, -13, 12}, {-18, 14, 13}, 
     {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-11, 1, -12, 7}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2134] = {{7, 14, 11}, {-11, -8, 18}, {-10, -13, 8}, {-12, -6, 13}, 
     {-5, 15, 19}, {-9, -16, 4}, {-15, 17, 12, 16}, {-7, -17, 9}, 
     {-14, 1, 10}, {-18, 2, 5}, {-19, 3, 6}}
 
DiagramN1[2135] = {{6, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, 12}, {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2136] = {{17, 8, 11}, {-11, -12, -6}, {-15, 18, 12}, 
     {-13, -14, 19}, {-7, 16, -9, 14}, {-10, 9, 13}, {-8, -16, 15}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2137] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -7}, 
     {-13, 15, -9}, {-17, -15, 19}, {-6, 16, 7}, {-12, -16, 3}, 
     {-8, 2, 1, 10}, {-18, 17, 12}, {-19, 4, 14}}
 
DiagramN1[2138] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2139] = {{5, 18, 10}, {-5, 6, 11}, {-7, -14, 13}, {-12, 15, 14}, 
     {-8, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, -13, -10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2140] = {{5, 1, 9, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-7, -15, 14}, {-13, 16, 15}, {-8, -17, 7}, {-16, 19, 17}, 
     {-12, -18, 8}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 18}}
 
DiagramN1[2141] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -7}, 
     {-12, 14, -8}, {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-17, 1, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2142] = {{5, 11, -7, 17}, {-10, -12, 7}, {-8, -13, 18}, 
     {-6, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2143] = {{5, 12, 11}, {8, -7, -13, -11}, {-15, -14, 13}, 
     {7, 6, 18}, {-19, -16, 15}, {-6, 17, 9}, {-10, -17, 19}, {-5, 1, 10}, 
     {-12, 2, -8}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[2144] = {{6, 11, -7, 17}, {-10, -12, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2145] = {{7, 13, -8, -12}, {-10, 17, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, 11}, {-14, 16, 19}, {-7, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2146] = {{7, 15, -8, -12}, {-10, 1, 8}, {-11, -18, 12}, 
     {-6, 14, 17}, {-13, -9, 11}, {-14, 19, 9}, {-7, -16, 13}, {-15, 6, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2147] = {{6, 9, 10}, {-10, -17, 2, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, 15}, {18, -15, -8}, {-14, 16, -13}, {-7, -16, 19}, 
     {-9, 1, 17}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2148] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, 16}, {18, -16, -8}, {-15, 17, -14}, {-7, -17, 19}, 
     {-10, 1, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2149] = {{5, 17, 10}, {-10, -8, -12}, {18, 11, 8}, {-14, -13, 12}, 
     {-11, -9, 13}, {-7, 19, 15}, {-5, -16, -15, 14}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2150] = {{5, 10, 17}, {-9, 11, -12, -7}, {-6, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 4}, {-14, 16, 19}, {-5, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[2151] = {{5, 11, 10}, {-9, 17, -12, -10}, {-6, -13, 12}, 
     {-7, 14, 13}, {-8, -15, -5}, {-14, 16, 19}, {18, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2152] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 9, 8}}
 
DiagramN1[2153] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 9, -5}}
 
DiagramN1[2154] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 19}, 
     {-6, 15, 14}, {-9, -16, -5}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 6}, {-19, 3, 13}}
 
DiagramN1[2155] = {{5, 11, 10}, {-9, 17, -12, -10}, {-7, -13, 18}, 
     {-6, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2156] = {{5, 12, 11}, {-11, -7, -13}, {-8, -14, 13}, {-6, 15, 14}, 
     {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 18, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2157] = {{5, 12, 11}, {-11, -7, 18}, {-8, -14, 13}, {-6, 15, 14}, 
     {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, -13, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2158] = {{5, 2, 11, 12}, {-12, -7, -13}, {-11, 18, 7}, 
     {-8, -14, 13}, {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2159] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-12, 17, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 9, -5}}
 
DiagramN1[2160] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 19}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 4, 17, 16}, {-5, -17, 9}, 
     {-12, 18, 10}, {-18, 2, 6}, {-19, 3, 13}}
 
DiagramN1[2161] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, {-6, -14, 13}, 
     {-12, 18, 14}, {-9, -16, -5}, {-15, 9, 6, 19}, {-11, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[2162] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2163] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-11, -17, 8}, 
     {-18, 1, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2164] = {{5, 18, 10}, {-5, 6, 11}, {-7, -14, 13}, {-12, 15, 14}, 
     {19, -16, 7}, {-15, -8, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, -13, -10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2165] = {{5, 1, 9, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-7, -15, 14}, {-13, 16, 15}, {19, -17, 7}, {-16, -8, 17}, 
     {-12, -18, 8}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 18}}
 
DiagramN1[2166] = {{5, 11, -7, -12}, {-10, 17, 7}, {-8, -13, 18}, 
     {-6, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2167] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -6}, {-9, -15, 4}, {-14, 16, 19}, {-5, -16, 9}, 
     {-11, 1, 10}, {-17, 2, 7}, {-18, 3, 14}, {-19, 6, 15}}
 
DiagramN1[2168] = {{5, 12, 11}, {-11, -8, -13}, {-10, 17, 8}, {-6, -14, 13}, 
     {-7, 15, 14}, {-9, -16, -5}, {-15, 9, 18, 19}, {-12, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2169] = {{5, 18, 10}, {-10, -8, 17}, {-9, -12, 8}, {-11, -13, 12}, 
     {-6, -7, 13}, {-14, 19, 11, -15}, {-5, -16, 15}, {-18, 1, 9}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[2170] = {{7, 14, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, -7}, {-15, 9, 12, 19}, {-14, 17, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2171] = {{-6, -16, 15, 10}, {-10, -11, 17}, {-15, 18, 11}, 
     {-12, -13, -9}, {-7, 14, 13}, {19, 8, 12}, {-14, 16, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2172] = {{7, 13, -8, -12}, {-10, 17, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-9, -15, -7}, {-14, 16, 19}, {11, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2173] = {{5, 12, 11}, {-11, -7, -13}, {-8, -14, 13}, {-6, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 18, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2174] = {{5, 12, 11}, {-11, -7, 18}, {-8, -14, 13}, {-6, 15, 14}, 
     {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, -13, 7}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2175] = {{5, 2, 11, 12}, {-12, -7, -13}, {-11, 18, 7}, 
     {-8, -14, 13}, {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2176] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-13, 18, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[2177] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-13, 19, 11}, {-19, 3, 6}}
 
DiagramN1[2178] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {4, 18, -17, 8}, {-16, -9, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-13, 19, 11}, {-19, 3, 6}}
 
DiagramN1[2179] = {{5, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 18}, 
     {-6, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2180] = {{6, 11, 10}, {-10, -7, -12}, {-8, -13, 12}, {-18, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 17, 7}, {-17, 2, 5}, 
     {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2181] = {{6, 11, 10}, {-10, -7, 17}, {-8, -13, 12}, {-18, 14, 13}, 
     {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, -12, 7}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2182] = {{5, 12, -7, 18}, {-11, -13, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2183] = {{6, 1, 10, 11}, {-11, -7, -12}, {-10, 17, 7}, 
     {-8, -13, 12}, {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2184] = {{5, 10, 17}, {-9, 11, -12, -7}, {-6, -13, 12}, 
     {-11, 18, 13}, {-8, -15, -5}, {-14, 16, 19}, {6, -16, 8}, {-10, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2185] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 18}, 
     {-6, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2186] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 9, 8}}
 
DiagramN1[2187] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 9, -5}}
 
DiagramN1[2188] = {{5, 18, 19}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -5}, {-15, 4, 17, 16}, {8, -17, 9}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 11}}
 
DiagramN1[2189] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, 8, 4, -19}}
 
DiagramN1[2190] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[2191] = {{6, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {-19, 15, 14}, {-9, -16, -6}, {-15, 17, 4, 16}, {8, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[2192] = {{5, 12, -7, 18}, {-11, -13, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2193] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2194] = {{5, 18, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -13, 12}, 
     {-6, -7, 13}, {-14, 19, 11, -15}, {-5, -16, 15}, {-18, 17, 9}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[2195] = {{7, 13, 10}, {-10, -8, -12}, {-9, 17, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-14, 16, 19}, {-7, -16, -15, 11}, {-13, 1, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2196] = {{7, 14, 11}, {-11, -8, -13}, {-10, 17, 8}, {-12, -6, 13}, 
     {-5, 15, 18}, {-9, -16, -7}, {-15, 9, 12, 19}, {-14, 1, 10}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2197] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2198] = {{7, 13, 10}, {-10, -8, -12}, {-9, 1, 8}, {-11, -6, 12}, 
     {-5, 14, 18}, {-14, 16, 19}, {11, -16, -15, -7}, {-13, 17, 9}, 
     {-17, 2, 5}, {-18, 3, 6}, {-19, 4, 15}}
 
DiagramN1[2199] = {{11, 12, 18}, {-6, -7, -13}, {-9, 15, 14, 19}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-5, -17, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[2200] = {{6, 11, -7, 17}, {-10, -12, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2201] = {{5, 17, 18}, {-11, -7, -12}, {-10, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2202] = {{17, 7, -11, -12}, {-18, 8, 11}, {-15, -13, 19}, 
     {-8, 14, 13}, {-10, 9, 15}, {-14, 16, -9}, {-7, -16, 18}, {-17, 1, 5}, 
     {-5, 2, 10}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2203] = {{7, 15, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -18, 13}, 
     {-6, 14, 17}, {-14, 19, 9}, {-7, -16, -9, 12}, {-15, 6, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2204] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, 
     {-13, 15, 14, -8}, {-10, -16, 8}, {-15, 17, 16}, {-5, -17, 9}, 
     {-11, 1, 10}, {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[2205] = {{17, 7, 10}, {-10, -12, -6}, {-8, -13, 19}, {-11, 14, 13}, 
     {-9, -15, 8}, {-14, 16, 15}, {-7, -16, 11, 18}, {-17, 1, 5}, {-5, 2, 9}, 
     {-18, 3, 12}, {-19, 4, 6}}
 
DiagramN1[2206] = {{5, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, {-6, 14, 13}, 
     {-8, -15, -13, 18}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2207] = {{5, 11, 17}, {-7, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -6}, {-9, -15, -5}, {-14, 16, 19}, {6, -16, 9}, 
     {-11, 1, 10}, {-17, 2, 7}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2208] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, 
     {-6, 14, 18, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-12, 17, 10}, {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2209] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 7}, {-6, 15, 14}, 
     {19, -16, -14, 13}, {-15, -8, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2210] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, -9, 16, 15}, {19, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2211] = {{5, 17, 18}, {-11, 12, 7}, {-8, -13, -10, -7}, 
     {-12, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2212] = {{6, 11, 10}, {-9, 17, -12, -10}, {-7, -13, 12}, 
     {-18, 14, 13}, {19, -15, 7}, {-14, -8, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2213] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, -9, 15, 14}, {19, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2214] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, 
     {-12, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-11, 1, 6}, {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2215] = {{5, 17, 10}, {-9, 11, -12, -10}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-7, 19, 15}, {4, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[2216] = {{5, 17, 10}, {-9, 11, -12, -10}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, -5}, {-7, 19, 15}, {14, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2217] = {{5, 17, 11}, {-10, -8, -13}, {-11, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-7, 19, 15, -9}, {4, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[2218] = {{18, 6, 12}, {-12, -7, -13}, {-9, 15, 14, 19}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2219] = {{18, 6, 12}, {-12, -8, -13}, {-7, 15, 14, 8}, 
     {-9, -14, 13}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2220] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {19, -16, 8}, {-9, -17, 16, -15}, {-5, 1, 9}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2221] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-15, 19, -5, -9}, {8, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2222] = {{5, 9, 10}, {-5, -11, 18}, {7, -13, -12}, {11, 14, 13}, 
     {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 12, -10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2223] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {17, -16, -7}, {-15, 8, 16}, {-6, -17, 19}, 
     {-9, 2, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2224] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, -11, 18}, 
     {7, -13, -12}, {11, 14, 13}, {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, 
     {-17, 1, 9}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2225] = {{5, 12, -7, -13}, {-11, 18, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2226] = {{5, 17, 18}, {-10, -7, -12}, {-11, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2227] = {{5, 18, 11}, {-11, -8, -13}, {-10, 1, 8}, {-12, -14, 13}, 
     {-6, -7, 14}, {-15, 19, 9}, {-5, -16, -9, 12}, {-18, 17, 10}, 
     {-17, 2, 6}, {7, 3, 15}, {16, 4, -19}}
 
DiagramN1[2228] = {{6, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, {-18, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2229] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -14}, {-9, -15, 14}, {-7, 19, 15}, {4, -16, 9}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 7}, {16, -5, -19}}
 
DiagramN1[2230] = {{-16, 7, -11, -12}, {-18, 8, 11}, {-15, -13, 19}, 
     {-8, 14, 13}, {-10, 9, 15}, {-14, 16, -9}, {-7, 17, 18}, {-17, 1, 5}, 
     {-5, 2, 10}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2231] = {{5, 17, 11}, {-10, 12, 8}, {-14, -13, -11, -8}, 
     {-12, 18, 13}, {-9, -15, -5}, {-7, 19, 15}, {14, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2232] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, 
     {-13, 15, 14, -8}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2233] = {{7, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-7, -16, 8}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2234] = {{18, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, {-9, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 9}, {-11, -17, 19}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2235] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, -5, -9}, {8, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2236] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-15, 19, -6, -9}, {8, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2237] = {{7, 6, 10}, {-10, -18, -12}, {-9, 11, 17}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 19, 15}, {8, -16, -15, -7}, {-6, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2238] = {{-17, 11, 7}, {-7, -19, -13}, {-9, 12, 18}, 
     {-8, -14, -10}, {-12, 15, 14}, {-15, 16, 8, 13}, {-11, -16, 9}, 
     {17, 1, 5}, {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[2239] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, -10}, {-16, 19, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, 8}}
 
DiagramN1[2240] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {19, -17, 8}, {-16, -9, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[2241] = {{5, 13, 12}, {-12, -7, 19}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, -10}, {-16, 4, 18, 17}, {8, -18, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-19, 3, 6}}
 
DiagramN1[2242] = {{5, 15, 17}, {-7, 11, -12, -9}, {-10, -13, 12}, 
     {-11, 14, 13}, {-6, -8, 10}, {-14, 18, 8}, {-5, -16, 19}, {-15, 1, 7}, 
     {-17, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2243] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-9, -17, -10}, {-16, 19, 17}, {-5, 1, 10}, {-6, 2, 11}, 
     {-18, 3, 12}, {-19, 4, 9, 8}}
 
DiagramN1[2244] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-6, 2, 11}, 
     {-18, 3, 12}, {-19, 4, 9, -10}}
 
DiagramN1[2245] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, -10}, {-16, 19, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, 8}}
 
DiagramN1[2246] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-13, 2, 11}, 
     {-18, 3, 6}, {-19, 4, 9, -10}}
 
DiagramN1[2247] = {{5, 13, 12}, {-12, -7, -14}, {-11, 19, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-9, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-19, 3, 6}}
 
DiagramN1[2248] = {{5, 8, 10}, {-5, 6, 18}, {-13, 9, -12}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-8, 2, 17}, 
     {-17, 1, 12, -10}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2249] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, 19}, {-6, 16, 7}, {-12, -16, 3}, 
     {-8, 2, 1, 10}, {-18, 17, 12}, {-19, 4, 14}}
 
DiagramN1[2250] = {{5, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-6, 14, 13}, 
     {-8, -15, -13, 18}, {-14, 19, 15}, {-5, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2251] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, 
     {-6, 14, 18, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2252] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2253] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-7, 14, -8}, {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-17, 1, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2254] = {{5, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-6, 14, 13}, 
     {-8, -15, -13, 18}, {-14, 19, 15}, {-5, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2255] = {{5, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-8, -13, 18}, 
     {-6, 14, 13}, {-14, 19, 15}, {8, -16, -15, -5}, {-11, 1, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2256] = {{5, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-6, 15, 14}, 
     {19, -16, -14, 13}, {-15, -8, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2257] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, -10, -9}, {8, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2258] = {{5, 18, 10}, {-9, 17, -12, -10}, {-11, -13, 12}, 
     {-6, -7, 13}, {-15, -8, 11}, {-14, 19, 8}, {-5, -16, 15}, {-18, 1, 9}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[2259] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, 
     {-6, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-11, 1, 10}, {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2260] = {{5, 12, 11}, {-10, 18, -13, -11}, {-7, -14, 13}, 
     {-6, 15, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2261] = {{5, 12, 11}, {8, -7, -13, -11}, {-15, -14, 13}, 
     {7, 6, 18}, {-19, -16, -10}, {-6, 17, 9}, {15, -17, 19}, {-5, 1, 10}, 
     {-12, 2, -8}, {-18, 3, 14}, {-9, 4, 16}}
 
DiagramN1[2262] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, 
     {-13, 15, 19, -8}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[2263] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2264] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, -9, 16, 15}, {19, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2265] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, {-17, 13, 10}, 
     {-18, 16, 12}, {-19, 4, 9, -13}}
 
DiagramN1[2266] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 19}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, 4, 14}, {-6, 16, 7}, {-12, -16, 3}, 
     {-8, 2, 18}, {-18, 13, 10}, {-19, 17, 12}}
 
DiagramN1[2267] = {{5, 9, 10}, {-5, -11, 18}, {7, -13, -12}, {11, 14, 13}, 
     {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 12, -10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2268] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, -7}, {-15, 17, 16}, {-6, -17, 19}, 
     {-9, 2, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2269] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {-9, -17, -16, 8}, {-5, 1, 9}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2270] = {{5, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {8, -17, -16, -9}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2271] = {{6, 11, 10}, {-9, 17, -12, -10}, {-7, -13, 12}, 
     {-18, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2272] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, -11, 18}, 
     {7, -13, -12}, {11, 14, 13}, {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-17, 1, 9}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2273] = {{5, 12, -7, -13}, {-11, 18, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-12, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2274] = {{5, 6, 18}, {-12, -7, -13}, {-11, 15, 14, 7}, 
     {-8, -14, 13}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2275] = {{5, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {8, -17, -16, -9}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2276] = {{5, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-8, -13, 18}, 
     {-6, 14, 13}, {-14, 19, 15}, {-5, -16, -15, 8}, {-11, 17, 9}, 
     {-17, 2, 6}, {-18, 3, 12}, {-19, 4, 16}}
 
DiagramN1[2277] = {{5, 12, 11}, {-11, -7, -13}, {-10, 2, 7}, {-6, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 18, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2278] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, -10, -9}, {8, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2279] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, -9, 16, 15}, {19, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2280] = {{5, 17, 18}, {-9, 11, -12, -10}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[2281] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, -12}, {-16, 19, 17}, {-18, 1, 9}, 
     {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 8, 7}}
 
DiagramN1[2282] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, 7}, {-16, 19, 17}, {-18, 1, 9}, {-9, -14, 10}, 
     {-6, 3, 13}, {-19, 4, 8, -12}}
 
DiagramN1[2283] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 16, 15}, {-9, -17, -10}, {-16, 19, 17}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 9, 8}}
 
DiagramN1[2284] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 16, 15}, {-9, -17, 8}, {-16, 19, 17}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 9, -10}}
 
DiagramN1[2285] = {{5, 19, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, -12}, {-16, 4, 18, 17}, {7, -18, 8}, 
     {-19, 1, 9}, {-9, -14, 10}, {-6, 3, 13}}
 
DiagramN1[2286] = {{5, 19, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 16, 15}, {-9, -17, 8}, {-16, 4, 18, 17}, {-10, -18, 9}, 
     {-5, 1, 10}, {-19, 2, 6}, {-6, 3, 11}}
 
DiagramN1[2287] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-19, 15, 14}, {-9, -16, 8}, {-15, 17, 4, 16}, {-6, -17, 9}, 
     {-12, 18, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[2288] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-19, 15, 14}, {17, 4, -16, 8}, {-15, -9, 16}, {-6, -17, 9}, 
     {-12, 18, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[2289] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-12, 17, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[2290] = {{5, 6, 18}, {-10, 12, -13, -11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, -9}, {-15, 19, 16}, {7, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2291] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-15, -14, 13}, 
     {-12, 18, 14}, {-7, 19, 15, -9}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2292] = {{5, 17, 18}, {-10, 12, 7}, {-8, -13, -11, -7}, 
     {-12, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2293] = {{6, 9, 10}, {-10, -17, 2, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, -13}, {18, -15, -8}, {-14, 16, 15}, {-7, -16, 19}, 
     {-9, 1, 17}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2294] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {18, -16, -8}, {-15, 17, 16}, {-7, -17, 19}, 
     {-10, 1, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2295] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-18, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2296] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, 
     {-18, 14, 13, -8}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2297] = {{5, 18, -8, -12}, {-10, 17, 8}, {-11, -13, 12}, 
     {-6, -7, 13}, {-15, -9, 11}, {-14, 19, 9}, {-5, -16, 15}, {-18, 1, 10}, 
     {-17, 2, 6}, {7, 3, 14}, {16, 4, -19}}
 
DiagramN1[2298] = {{5, 17, 10}, {-9, 11, -12, -10}, {-14, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 14}, {-7, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2299] = {{5, 17, 10}, {-9, 11, -12, -10}, {-8, -13, 12}, 
     {-11, 14, 13}, {-6, -15, 8}, {-14, 18, 15}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2300] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, {-9, -14, 13}, 
     {-12, 15, 14}, {-15, 18, 9, -6}, {-5, -16, 19}, {-17, 1, 7}, 
     {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2301] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2302] = {{5, 17, 18}, {-10, -7, -12}, {-9, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 19, 15}, {8, -16, -15, -5}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[2303] = {{5, 18, 10}, {-10, -9, 2}, {-5, 6, 11}, {-12, 15, 14}, 
     {19, -16, -14, 13}, {-15, -7, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2304] = {{6, 11, 10}, {-10, -7, -12}, {-9, 18, 17}, {-8, -13, 12}, 
     {-5, 14, 13}, {-14, 19, 15}, {8, -16, -15, -6}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2305] = {{6, 11, 10}, {-10, -7, -12}, {-9, 18, 17}, {-5, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 7}, {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2306] = {{18, 7, 11}, {-11, -13, -6}, {-8, -14, 19}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 12, 13}, {-18, 1, 5}, 
     {-5, 2, 9}, {-7, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2307] = {{17, -16, 18, 10}, {-10, -11, -12}, {-18, 7, 11}, 
     {-15, -13, 19}, {-7, 14, 13}, {-9, 8, 15}, {-14, 16, -8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2308] = {{5, 17, 10}, {-10, -8, -12}, {-9, 11, 8}, {-14, -13, 12}, 
     {-11, 18, 13}, {-7, 19, 15}, {-5, -16, -15, 14}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2309] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, 
     {-6, 14, 18, -8}, {16, -15, 8}, {-14, -9, 15}, {-5, -16, 19}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[2310] = {{18, 7, 12}, {-12, -13, -6}, {-9, 15, 14, 13}, 
     {-8, -14, 19}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[2311] = {{18, 7, 12}, {-12, -8, -14}, {-17, 13, 8}, {-9, -15, 14}, 
     {-13, 19, 16, 15}, {-10, -16, 9}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2312] = {{6, 17, 10}, {-10, -7, -12}, {-9, 11, 18}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 19, 15}, {8, -16, -15, -6}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2313] = {{5, 6, 18}, {-11, 13, 7}, {-8, -14, -12, -7}, 
     {-13, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2314] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-6, 15, 14}, 
     {19, -16, -14, 13}, {-15, -8, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2315] = {{5, 12, 11}, {-11, -7, 18}, {-10, -13, 7}, {-6, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2316] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, 8, 4, -19}}
 
DiagramN1[2317] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-12, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {9, -6, 4, -19}}
 
DiagramN1[2318] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {-19, 15, 14}, {-9, -16, 8}, {-15, 17, 4, 16}, {-6, -17, 9}, 
     {-12, 1, 10}, {-18, 2, 5}, {-5, 3, 19}}
 
DiagramN1[2319] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2320] = {{5, 17, 18}, {-10, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2321] = {{5, 18, 11}, {-11, -12, -13}, {-10, 15, 14, 12}, 
     {-7, -14, 13}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2322] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-18, -9, 15, 14}, {19, -15, 8}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2323] = {{5, 18, 12}, {-12, 7, 13}, {-8, -14, -11, -13}, 
     {-7, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2324] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, -9, 15, 14}, {19, -15, 8}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2325] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-12, 18, 13, -14}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2326] = {{5, 17, 11}, {-10, 12, 8}, {-14, -13, -11, -8}, 
     {-12, 18, 13}, {-9, -15, 14}, {-7, 19, 15}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 7}, {16, 4, -19}}
 
DiagramN1[2327] = {{6, 17, 10}, {-10, -7, -12}, {-9, 11, 18}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-17, 1, 5}, 
     {-5, 2, 9}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2328] = {{18, 7, 11}, {-17, 12, -13, -11}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 9}, {-7, 3, 10}, {6, 4, -19}}
 
DiagramN1[2329] = {{18, 7, 12}, {-12, -8, -13}, {-17, 15, 14, 8}, 
     {-9, -14, 13}, {-10, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, {-18, 2, 5}, 
     {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2330] = {{18, 15, 11}, {-11, -8, -13}, {-6, -14, 13}, {-12, 9, 14}, 
     {-10, -16, 19}, {-9, 17, 16}, {-7, -17, 12, 8}, {-18, 1, 5}, 
     {-5, 2, 10}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2331] = {{6, 15, 11}, {-8, 9, 10}, {-12, -13, -11, -10}, 
     {-9, 17, 13}, {-14, -19, 12}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2332] = {{18, 15, 11}, {-10, 12, -13, -11}, {-6, -14, 13}, 
     {-12, 8, 14}, {-9, -16, 19}, {-8, 17, 16}, {-7, -17, 10}, {-18, 1, 5}, 
     {-5, 2, 9}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2333] = {{5, 8, 10}, {-10, -9, 1}, {-5, -11, 18}, {7, -13, -12}, 
     {11, 14, 13}, {-19, -7, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 12, 9}, {-18, 3, 6}}
 
DiagramN1[2334] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {-15, 16, 4, 8}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2335] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 19}, {7, -14, -13}, 
     {12, 15, 14}, {17, -16, -7}, {-15, 8, 16}, {-6, -17, 4, -8}, 
     {-9, 2, 18}, {-18, 13, 10}, {-19, 3, 6}}
 
DiagramN1[2336] = {{5, 8, 10}, {-10, -9, 1}, {-5, 6, 18}, {-13, -7, 14, -12}, 
     {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-8, 2, 17}, {-17, 12, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2337] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 16, 12}, {-19, 4, 9, -13}}
 
DiagramN1[2338] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 19}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, 4, 14}, {-6, 16, 7}, {-12, -16, 3}, 
     {-8, 2, 18}, {-18, 1, 10}, {-19, 17, 12}}
 
DiagramN1[2339] = {{5, 8, 10}, {-10, -9, 1}, {-5, -11, 18}, 
     {7, -15, -13, -12}, {11, 14, 13}, {-14, 16, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 12, 9}, {-18, 3, 6}, {-19, 4, -7}}
 
DiagramN1[2340] = {{5, 17, 18}, {-9, -7, -12}, {-10, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[2341] = {{5, 18, 10}, {-10, -9, 2}, {-5, 6, 11}, {-12, 15, 14}, 
     {-7, -16, -14, 13}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, -13, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2342] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, -12}, {-16, 19, 17}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 13}, {-19, 4, 8, 7}}
 
DiagramN1[2343] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, 7}, {-16, 19, 17}, {-18, 1, 9}, {-9, 2, 10}, 
     {-6, 3, 13}, {-19, 4, 8, -12}}
 
DiagramN1[2344] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, 
     {-13, 15, 14, -7}, {-8, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, 
     {-18, 1, 9}, {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2345] = {{5, 19, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-8, -17, -12}, {-16, 4, 18, 17}, {7, -18, 8}, 
     {-19, 1, 9}, {-9, 2, 10}, {-6, 3, 13}}
 
DiagramN1[2346] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, 
     {-18, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-12, 17, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2347] = {{5, 17, 11}, {-11, -10, 2}, {-5, 8, 12}, {-6, -14, 13}, 
     {-8, 15, 14}, {-7, -16, 6}, {-15, 19, -12, 18}, {-17, 1, 9}, 
     {-9, -13, 10}, {-18, 3, 16}, {-19, 4, 7}}
 
DiagramN1[2348] = {{5, 17, 11}, {-11, -10, 2}, {-5, 8, 12}, {-6, -14, 13}, 
     {-8, 16, 18, 14}, {-7, -15, 6}, {-12, -16, 19}, {-17, 1, 9}, 
     {-9, -13, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2349] = {{5, 17, 11}, {-11, -10, 2}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-8, -16, 7}, {-15, 8, -6, 19}, {-17, 1, 9}, 
     {-9, -13, 10}, {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[2350] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 16, 15}, {-16, 19, -10, -9}, {8, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2351] = {{5, 18, 12}, {-11, 7, -13, -12}, {-8, -14, 13}, 
     {-7, 15, 14}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2352] = {{18, 11, 10}, {-10, -8, -13}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 6}, {7, -17, 12, 8}, 
     {-18, 2, 5}, {-5, 1, 9}, {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2353] = {{5, 8, -10, 12}, {-5, 6, 18}, {-13, 9, -7}, {-12, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2354] = {{5, 18, -10, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2355] = {{5, 18, -10, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-11, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2356] = {{-12, 7, 10}, {-10, -11, 17}, {-18, 14, 13, 11}, 
     {-15, -13, 19}, {-9, 8, 15}, {-14, 16, -8}, {-7, -16, 18}, {-17, 1, 5}, 
     {-5, 2, 9}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2357] = {{5, 8, 10}, {-10, -9, 1}, {-5, -11, 18}, 
     {16, -15, -13, -12}, {11, 14, 13}, {-14, 7, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 12, 9}, {-18, 3, 6}, {-19, 4, -7}}
 
DiagramN1[2358] = {{6, 9, 10}, {-10, 8, 2}, {-6, 11, -16, 19}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 15}, {-9, 1, 17}, 
     {-17, 12, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2359] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, 
     {-12, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-17, 1, 5}, {-5, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2360] = {{18, 11, 10}, {-8, 12, -13, -10}, {-19, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 19}, {-15, 17, 6}, {7, -17, 8}, {-18, 2, 5}, 
     {-5, 1, 9}, {-11, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2361] = {{5, 7, -11, -6}, {-15, 8, 11}, {-12, -13, 19}, 
     {-8, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2362] = {{5, 17, -10, -12}, {-5, 8, 11}, {-6, -13, 12}, 
     {-8, 14, 13}, {-7, -15, 6}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2363] = {{5, 17, -10, -12}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 4}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 14}, {-19, 7, 15}}
 
DiagramN1[2364] = {{6, 15, -10, -12}, {-8, 9, 10}, {-11, -13, 12}, 
     {-9, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2365] = {{-16, 7, 11}, {-11, -12, -6}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 16, -9}, {-7, 5, 8, 12}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2366] = {{5, 18, 11}, {-10, -12, -13}, {-11, 15, 14, 12}, 
     {-7, -14, 13}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2367] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-12, 15, 14}, 
     {19, -16, -14, 13}, {-15, -7, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2368] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, -6}, {-15, 19, 16}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {9, 8, 4, -19}}
 
DiagramN1[2369] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {9, -6, 4, -19}}
 
DiagramN1[2370] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 8}, {-15, 17, 4, 16}, {-6, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}}
 
DiagramN1[2371] = {{5, -16, 15, 10}, {-10, -11, -6}, {-15, 7, 11}, 
     {-12, -13, 19}, {-7, 14, 13}, {-9, 8, 12}, {-14, 16, -8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[2372] = {{6, 5, 11}, {-11, -7, -12}, {-10, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2373] = {{6, 5, 11}, {-11, 12, 7}, {-8, -13, -10, -7}, 
     {-12, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2374] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, -17}, 
     {-7, 6, 14}, {-14, 13, 15}, {-6, 18, 5}, {-16, -18, 4}, {-9, 2, 1, 10}, 
     {-5, 3, 19}, {-19, 17, 16}}
 
DiagramN1[2375] = {{-8, 2, 17, 10}, {-10, -9, -12}, {8, 7, 11}, 
     {-11, -14, -16}, {-7, 6, 13}, {-13, 12, 14}, {-6, 18, 5}, {-15, -18, 4}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2376] = {{5, 17, 10}, {-10, -9, 2}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-14, 16, 19}, {-6, -16, -15, 7}, {-17, 1, 8}, 
     {-8, -12, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2377] = {{6, 9, 10}, {-10, 8, 2}, {-6, 11, -16, 15}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 19}, {-9, 1, 17}, 
     {-17, 12, -8}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2378] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 16}, {-9, -17, -16, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2379] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-7, -8, 14}, {-19, -15, 12}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 7, 6}, {17, 4, 15, 8}}
 
DiagramN1[2380] = {{11, 17, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-13, -15, 14}, {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, {-11, 2, 5}, 
     {-5, 1, -10}, {-17, 8, 6}, {19, 10, 4, 7}}
 
DiagramN1[2381] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, 14}, 
     {-13, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2382] = {{5, 12, 11}, {-11, -7, -13}, {-10, 18, 7}, {-6, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2383] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, 
     {-6, 15, 14, -8}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2384] = {{18, 13, 17}, {-6, -11, 10}, {-16, 15, -9}, {-7, -12, 4}, 
     {-15, 14, 12}, {-13, 5, 11}, {-8, -10, 16}, {-18, 2, 8}, {-17, 1, 6}, 
     {9, 3, -14, 19}, {7, -5, -19}}
 
DiagramN1[2385] = {{18, 13, 17}, {-6, -11, 10}, {-16, 15, -9}, 
     {-15, 14, 4, -7}, {-12, -14, 19}, {-13, 5, 11}, {-8, -10, 16}, 
     {-18, 2, 8}, {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2386] = {{18, 13, 17}, {-6, -10, 9}, {-16, 15, -8}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 5, 10}, {-7, -9, 16}, {-18, 2, 7}, {-17, 1, 6}, 
     {8, 3, 11}, {-12, 4, -5, -19}}
 
DiagramN1[2387] = {{18, 13, 17}, {-6, -10, 9}, {-7, -12, 4}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 5, 10}, {-8, -9, 16}, {-18, 2, 8}, {-17, 1, 6}, 
     {-16, 15, 3, 11}, {7, -5, -19}}
 
DiagramN1[2388] = {{2, 8, 14, 18}, {-6, -11, 5}, {-17, 16, -9}, 
     {-7, -13, -5}, {-16, 15, 13}, {4, -15, 19}, {-14, 10, 11}, 
     {-8, -10, 17}, {-18, 1, 6}, {9, 3, 12}, {7, -12, -19}}
 
DiagramN1[2389] = {{18, 14, 1, 6}, {-6, -11, 10}, {-17, 16, -9}, 
     {-7, -13, -5}, {-16, 15, 13}, {4, -15, 19}, {-14, 5, 11}, {-8, -10, 17}, 
     {-18, 2, 8}, {9, 3, 12}, {7, -12, -19}}
 
DiagramN1[2390] = {{5, 6, 18}, {-11, -7, -13}, {-10, 12, 7}, {-12, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2391] = {{5, 9, 11}, {-10, -12, -6}, {-7, -14, 13}, {12, 15, 16}, 
     {-8, -16, 7}, {-15, 17, 14}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, -13, -11}, {-19, 4, 8}}
 
DiagramN1[2392] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 17}, {-8, -17, 7}, {-16, 18, 15}, {6, -18, 19}, 
     {-5, 1, 10}, {-9, 2, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2393] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 19, 16, 15}, {-8, -16, 7}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2394] = {{6, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, {-18, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2395] = {{6, 11, 10}, {-10, -7, 17}, {-9, -12, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-14, 19, 15}, {8, -16, -15, -6}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2396] = {{11, 17, 12}, {-12, -19, -14}, {-6, 3, 19}, 
     {-13, -15, 14}, {-8, -9, 15}, {9, -7, 16}, {10, -18, -16, 13}, 
     {-11, 2, 5}, {-5, 1, -10}, {-17, 8, 6}, {18, 4, 7}}
 
DiagramN1[2397] = {{5, 2, 18, 11}, {-11, -10, -13}, {-9, -12, -6}, 
     {-7, -14, 13}, {12, 15, 16}, {-8, -16, 7}, {-15, 17, 14}, {6, -17, 19}, 
     {-5, 1, 9}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[2398] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, 
     {-6, 15, 14, -8}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-7, 2, 11}, {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2399] = {{5, 17, 18}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 16}}
 
DiagramN1[2400] = {{5, 18, 11}, {-11, -12, -13}, {-10, 7, 12}, {-8, -14, 13}, 
     {-7, 15, 14}, {-15, 19, 16}, {-9, -17, -16, 8}, {-5, 1, 9}, {-18, 2, 6}, 
     {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2401] = {{6, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-18, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-6, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2402] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2403] = {{6, 11, -7, -12}, {-10, 17, 7}, {-8, -13, -9}, 
     {-18, 14, 13}, {12, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2404] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-8, -13, 12}, 
     {-6, 14, 13}, {-14, 19, 15}, {-5, -16, -15, 8}, {-17, 1, 7}, {-7, 2, 9}, 
     {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2405] = {{17, 7, 10}, {-10, -11, -12}, {-18, 14, 13, 11}, 
     {-15, -13, 19}, {-9, 8, 15}, {-14, 16, -8}, {-7, -16, 18}, {-17, 1, 5}, 
     {-5, 2, 9}, {-19, 3, -6}, {6, 4, 12}}
 
DiagramN1[2406] = {{5, 9, 11}, {-10, -12, -6}, {-7, -14, 13}, {12, 15, 14}, 
     {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, -13, -11}, {-19, 4, 8}}
 
DiagramN1[2407] = {{5, 9, 11}, {14, -12, -6}, {-7, -14, 13}, {12, 15, -10}, 
     {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, -13, -11}, {-19, 4, 8}}
 
DiagramN1[2408] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 15}, {18, -17, 7}, {-16, -8, 17}, {6, -18, 19}, 
     {-5, 1, 10}, {-9, 2, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2409] = {{5, 9, 12}, {-12, -11, -14}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-8, -17, 7}, {-16, 18, 17}, {6, -18, 19}, {-5, 1, 10}, 
     {-9, 2, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2410] = {{6, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-18, 14, 13}, 
     {19, -15, -13, 12}, {-14, -8, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2411] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, 
     {-18, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-12, 1, 10}, {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2412] = {{10, 16, 11}, {-11, -18, -13}, {-6, 3, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {14, -8, -7, 15}, {9, -17, 19}, 
     {-10, 2, 5}, {-5, 1, -9}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[2413] = {{18, 14, 17}, {-6, -11, 10}, {-16, 15, 13, -9}, 
     {-7, -13, 4}, {-12, -15, 19}, {-14, 5, 11}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2414] = {{19, 14, 18}, {-6, -11, 10}, {-17, 16, -9}, {-7, -13, 4}, 
     {-16, 15, 13}, {-12, -15, 7, -5}, {-14, 5, 11}, {-8, -10, 17}, 
     {-19, 2, 8}, {-18, 1, 6}, {9, 3, 12}}
 
DiagramN1[2415] = {{5, 2, 18, 11}, {-11, -10, -13}, {-9, -12, -6}, 
     {-7, -14, 13}, {12, 15, 14}, {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, 
     {-5, 1, 9}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[2416] = {{5, 2, 18, 11}, {-11, -10, -13}, {14, -12, -6}, 
     {-7, -14, 13}, {12, 15, -9}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, 
     {-5, 1, 9}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[2417] = {{6, 11, -7, -12}, {-10, 17, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {19, -15, 8}, {-14, -9, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2418] = {{-6, 7, 10}, {-10, -14, -12}, {6, -5, 11}, {-11, -9, 12}, 
     {5, 18, -8}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, {-17, 1, 9}, 
     {8, 3, 13}, {-15, 14, 4, -19}}
 
DiagramN1[2419] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 19, 4, 16}, {-7, 2, 17}, {-17, 1, 10}, 
     {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[2420] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 19, -9}, {-8, -16, 15}, {-19, 17, 16}, {4, -17, 8, -14}, 
     {-7, 2, 18}, {-18, 1, 10}, {9, 3, 14}}
 
DiagramN1[2421] = {{5, 8, 10}, {-10, -9, 12}, {-5, -11, 18}, {7, -13, -12}, 
     {11, 14, 13}, {-19, 4, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 1, 9}, {-18, 3, 6}}
 
DiagramN1[2422] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {-15, 16, 4, 8}, {-6, -16, 19}, {-9, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2423] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 19}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, -7}, {-15, 17, 16}, {-6, -17, 4, -8}, 
     {-9, 2, 18}, {-18, 1, 10}, {-19, 3, 6}}
 
DiagramN1[2424] = {{5, 18, 12}, {-11, -13, -14}, {-12, 7, 13}, {-8, -15, 14}, 
     {-7, 19, 16, 15}, {-9, -16, 8}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2425] = {{5, 18, 12}, {-11, 7, 13}, {-8, -14, -12, -13}, 
     {-7, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2426] = {{6, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {19, -15, 8}, {-6, -16, 15, -14}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2427] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-15, 19, -6, -9}, {8, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2428] = {{5, 8, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2429] = {{5, 17, 10}, {-10, -11, -12}, {-9, 18, 11}, {-6, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-5, -16, 8}, {-17, 1, 7}, 
     {-7, 2, 9}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2430] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-6, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2431] = {{5, 18, 11}, {-10, -12, -13}, {-11, 7, 12}, {-7, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2432] = {{18, 6, 19}, {8, -7, -13}, {-11, 12, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, -8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 11}}
 
DiagramN1[2433] = {{6, 11, -7, -12}, {-10, 17, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2434] = {{5, 16, 12}, {-12, -11, -14}, {-8, 9, 11}, 
     {-9, 15, 14, -6}, {-13, -19, 6}, {-15, 17, 18}, {-10, -17, 13}, 
     {-5, 1, 10}, {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2435] = {{5, 17, 10}, {-9, 11, -12, -10}, {-15, -13, 12}, 
     {-11, 14, 13}, {-16, -8, 15}, {-14, 18, 8}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2436] = {{5, 9, -10, 12}, {-5, -11, 18}, {7, -13, -12}, 
     {11, 14, 13}, {8, -15, 4}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2437] = {{5, 17, -10, -12}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-8, -15, 7}, {-14, 16, 19}, {-6, -16, 8}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2438] = {{5, 17, 11}, {-10, 12, 8}, {-15, -13, -11, -8}, 
     {-12, 14, 13}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2439] = {{11, 16, 12}, {-12, -18, -13}, {-6, 3, 18}, {-8, -9, 14}, 
     {-19, -15, -14, 13}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[2440] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 8, 15, 14}, {16, -15, -7}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2441] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 19}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, 4}, {-15, 17, 16}, {-6, -17, -7, -8}, 
     {-9, 2, 18}, {-18, 13, 10}, {-19, 3, 6}}
 
DiagramN1[2442] = {{5, 18, 10}, {-10, -9, 2}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {7, -17, -16, -11}, {-18, 1, 8}, 
     {-8, -13, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2443] = {{18, 6, 19}, {-11, -7, -13}, {8, 12, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, -8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 11}}
 
DiagramN1[2444] = {{5, 8, 10}, {-10, -9, 12}, {-5, 6, 18}, 
     {-13, -7, 14, -12}, {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 3}, 
     {-8, 2, 17}, {-17, 1, 9}, {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2445] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 19, 16, 15}, {-8, -16, 7}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2446] = {{5, 8, 10}, {-10, -9, 12}, {-5, -11, 18}, 
     {7, -15, -13, -12}, {11, 14, 13}, {-14, 16, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 1, 9}, {-18, 3, 6}, {-19, 4, -7}}
 
DiagramN1[2447] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-12, 15, 14}, 
     {-7, -16, -14, 13}, {-15, 19, 16}, {-11, -17, 7}, {-18, 1, 8}, 
     {-8, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2448] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, 
     {-13, 15, 14, -7}, {-8, -16, 7}, {-15, 19, 16}, {-12, -17, 8}, 
     {-18, 1, 9}, {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2449] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 16, 19, -14}, {18, -15, -8}, {-7, -16, 15}, {-10, 1, 17}, 
     {-17, 13, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2450] = {{18, 6, 19}, {9, -7, -13}, {-12, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, -9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2451] = {{18, 6, 19}, {9, 13, 7}, {-8, -14, -12, -7}, 
     {-13, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, -9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2452] = {{5, 17, 11}, {-11, -10, -13}, {-5, 8, 12}, {-6, -14, 13}, 
     {-8, 15, 14}, {-7, -16, 6}, {-15, 19, -12, 18}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 16}, {-19, 4, 7}}
 
DiagramN1[2453] = {{5, 17, 11}, {-11, -10, -13}, {-5, 8, 12}, {-6, -14, 13}, 
     {-8, 16, 18, 14}, {-7, -15, 6}, {-12, -16, 19}, {-17, 1, 9}, 
     {-9, 2, 10}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2454] = {{5, 17, 11}, {-11, -10, -13}, {-5, 12, 6}, {-7, -14, 13}, 
     {-12, 18, 14}, {-8, -16, 7}, {-15, 8, -6, 19}, {-17, 1, 9}, {-9, 2, 10}, 
     {-18, 3, 15}, {-19, 4, 16}}
 
DiagramN1[2455] = {{18, 19, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 8, -10}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2456] = {{-6, 7, 10}, {-10, -14, -12}, {6, -5, 11}, {-11, -9, 12}, 
     {5, 18, -8}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, {-17, 1, 9}, 
     {8, 3, 13}, {-15, 14, -13, -19}}
 
DiagramN1[2457] = {{5, 8, 10}, {-10, -9, 12}, {-5, -11, 18}, 
     {16, -15, -13, -12}, {11, 14, 13}, {-14, 7, 15}, {-6, -16, 19}, 
     {-8, 2, 17}, {-17, 1, 9}, {-18, 3, 6}, {-19, 4, -7}}
 
DiagramN1[2458] = {{18, 19, 12}, {-12, -7, -14}, {-9, 13, 7}, 
     {-13, 15, -10, -8}, {14, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-18, 2, 5}, {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2459] = {{5, 9, -11, -13}, {-10, -12, -6}, {-7, -14, 13}, 
     {12, 15, 16}, {-8, -16, 7}, {-15, 17, 14}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2460] = {{6, 10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, {-11, 14, 15}, 
     {18, -15, -8}, {-14, 16, -13}, {-7, -16, 19}, {-10, 1, 17}, 
     {-17, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2461] = {{5, 17, 10}, {-10, -9, -12}, {-5, 14, 13, 11}, 
     {-6, -13, 12}, {-7, -15, 6}, {-14, 16, 18}, {-11, -16, 19}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 15}, {-19, 4, 7}}
 
DiagramN1[2462] = {{6, 5, 10}, {-9, 11, -12, -10}, {-7, -13, 12}, 
     {-11, 14, 13}, {-8, -15, 7}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2463] = {{6, 9, 10}, {-10, 8, 12}, {-6, 11, -16, 19}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 15}, {-9, 1, 17}, {-17, 2, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2464] = {{-16, 7, -11, -6}, {-15, 8, 11}, {-12, -13, 19}, 
     {-8, 14, 13}, {16, 9, 12}, {-14, -10, -9}, {-7, 5, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2465] = {{5, 6, 10}, {-10, -12, -7}, {-8, -13, 7}, {-11, 14, 13}, 
     {-9, -15, 8}, {-14, 16, 15}, {-6, -16, 11, 19}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 12}}
 
DiagramN1[2466] = {{5, 6, 11}, {-11, -12, -7}, {-9, 14, 13, 19}, 
     {-8, -13, 7}, {-10, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 12}}
 
DiagramN1[2467] = {{6, 5, 10}, {-10, -7, -12}, {14, 11, 7}, {-8, -13, 12}, 
     {-11, -9, 13}, {-14, 19, 15}, {-6, -16, -15, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2468] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, -10}, 
     {-12, 15, 14}, {7, -16, 8}, {-15, 9, -6, 16}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2469] = {{18, 19, 12}, {-9, -7, -13}, {-12, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2470] = {{5, 7, 11}, {-11, -12, -6}, {-16, 8, 12}, {-13, -14, 19}, 
     {-8, 15, 14}, {-10, 9, 13}, {-15, 16, -7, -9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2471] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2472] = {{6, 5, 11}, {-10, 12, 7}, {-8, -13, -11, -7}, 
     {-12, 14, 13}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2473] = {{6, 15, 11}, {-8, 9, 10}, {-12, -13, -11, -10}, 
     {-9, 7, 13}, {-14, -5, 12}, {-7, 16, 17}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2474] = {{6, 15, 11}, {-11, -10, -13}, {-8, 9, 10}, 
     {-9, 7, 13, -12}, {-14, -5, 12}, {-7, 16, 17}, {-6, -16, 14}, 
     {-15, 1, 8}, {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2475] = {{5, 18, 11}, {-11, -12, -13}, {-10, 7, 12}, {-7, 15, 14}, 
     {-8, -16, -14, 13}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-18, 2, 6}, {-6, 3, 10}, {-19, 4, 17}}
 
DiagramN1[2476] = {{-6, 7, 10}, {6, -5, 11}, {-11, -14, 12}, {5, 18, -9}, 
     {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, -12, -10}, {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[2477] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 17, 16}, {4, -17, 19}, {-7, 2, 1, 10}, 
     {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[2478] = {{18, 13, 17}, {-16, 15, -9}, {-7, -12, -5}, {-15, 14, 12}, 
     {4, -14, 19}, {-13, 5, 10, -6}, {-8, -10, 16}, {-18, 2, 8}, {-17, 1, 6}, 
     {9, 3, 11}, {7, -11, -19}}
 
DiagramN1[2479] = {{18, 13, 17}, {-6, -10, 5}, {-16, 15, -9}, {-7, -12, -5}, 
     {-15, 14, 12}, {4, -14, 19}, {-13, 16, -8, 10}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 11}, {7, -11, -19}}
 
DiagramN1[2480] = {{-6, 2, 17, 10}, {-10, -9, -12}, {6, -5, 11}, 
     {-11, -14, 12}, {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, 
     {-17, 1, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[2481] = {{18, 6, 19}, {8, 12, -13, -11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, -8}, {-18, 1, 5}, 
     {-5, 2, 9}, {-6, 3, 10}, {-19, 4, 11}}
 
DiagramN1[2482] = {{-6, 7, 10}, {-10, -9, 1}, {6, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, {-17, -12, 9}, 
     {8, 3, 13}, {-15, 4, 14, -19}}
 
DiagramN1[2483] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 19, -9}, {-8, -16, 15}, {-19, 17, 16}, {4, -17, 8, -14}, 
     {-7, 2, 18}, {-18, -13, 10}, {9, 3, 14}}
 
DiagramN1[2484] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {-12, -14, 13}, 
     {5, 18, -9}, {-8, -15, 4}, {-18, 16, 15}, {-7, 2, 17}, {-17, -13, 10}, 
     {9, 3, -16, 19}, {8, 14, -19}}
 
DiagramN1[2485] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, 
     {12, 14, -13, 7}, {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, 
     {-9, 2, 17}, {-17, 13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2486] = {{-10, -9, -12}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-6, 2, 17}, 
     {-17, 1, 9}, {8, 3, 13}, {7, -13, -19}}
 
DiagramN1[2487] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, -17}, 
     {-7, 6, 14}, {-14, 13, 15}, {-6, 18, 5}, {-16, -18, 17}, {-9, 2, 1, 10}, 
     {-5, 3, 19}, {-19, 4, 16}}
 
DiagramN1[2488] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, -16}, 
     {-6, 5, 13}, {-13, 12, 14}, {-5, 18, 3, 19}, {-15, -18, 16}, 
     {-8, 2, 17}, {-17, 1, 9}, {-19, 4, 15}}
 
DiagramN1[2489] = {{-6, 7, 11}, {6, -5, 12}, {-12, -14, -11, -10}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[2490] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 8, 15, 14}, {16, -15, -7}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2491] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 19}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, 4}, {-15, 17, 16}, {-6, -17, -7, -8}, 
     {-9, 2, 18}, {-18, 1, 10}, {-19, 3, 6}}
 
DiagramN1[2492] = {{5, 17, 18}, {-10, -9, -12}, {-5, 7, 11}, {-13, 8, 12}, 
     {-7, 14, -8}, {-14, 16, 19}, {-11, -16, 15}, {-17, 1, 6}, {-6, 2, 9}, 
     {-18, 3, 10}, {-19, 4, -15, 13}}
 
DiagramN1[2493] = {{5, 18, 10}, {-10, -9, -13}, {-5, 6, 11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 16}, {7, -17, -16, -11}, {-18, 1, 8}, 
     {-8, 2, 9}, {-6, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2494] = {{5, 18, 19}, {-11, -10, -13}, {-5, 7, 12}, {-14, 9, 13}, 
     {-7, 15, -9}, {-8, -16, 14}, {-15, 17, 4, 8}, {-12, -17, 16}, 
     {-18, 1, 6}, {-6, 2, 10}, {-19, 3, 11}}
 
DiagramN1[2495] = {{18, 19, 11}, {-11, -7, -13}, {-8, 12, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-18, 2, 5}, 
     {-5, 1, 9}, {-19, 3, 6}, {-6, 4, 10}}
 
DiagramN1[2496] = {{5, 9, -11, -13}, {-10, -12, -6}, {-7, -14, 13}, 
     {12, 15, 14}, {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2497] = {{5, 9, -11, -13}, {14, -12, -6}, {-7, -14, 13}, 
     {12, 15, -10}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2498] = {{6, 10, 11}, {-11, 9, 2}, {-6, 14, -13, 7}, {8, 13, -12}, 
     {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, {-10, 1, 17}, 
     {-17, 12, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2499] = {{-16, 7, -11, -6}, {-15, 8, 11}, {-12, -13, 19}, 
     {-8, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-7, 5, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2500] = {{5, 17, 10}, {-10, -9, -12}, {-5, 11, 6}, {-7, -13, 12}, 
     {-11, 18, 13}, {-14, 16, 19}, {-6, -16, -15, 7}, {-17, 1, 8}, 
     {-8, 2, 9}, {-18, 3, 14}, {-19, 4, 15}}
 
DiagramN1[2501] = {{5, 17, 18}, {-11, -10, -12}, {-5, 7, -16, 19}, 
     {-13, 9, 12}, {-7, 14, -9}, {-8, -15, 13}, {-14, 16, 15}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2502] = {{18, 19, 11}, {-8, 12, -13, -11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-18, 2, 5}, 
     {-5, 1, 9}, {-19, 3, 6}, {-6, 4, 10}}
 
DiagramN1[2503] = {{6, 10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, {-11, 14, -13}, 
     {18, -15, -8}, {-14, 16, 19}, {-7, -16, 15}, {-10, 1, 17}, {-17, 2, -9}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2504] = {{-6, 7, 10}, {-10, -11, 5}, {-15, 14, 13, 11}, 
     {-12, -13, 19}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[2505] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-16, 17, 8, -10}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2506] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, 
     {-13, 15, -10, -8}, {14, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2507] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, -10}, 
     {-12, 15, 14}, {-15, 16, 8, 7}, {-6, -16, 9}, {-5, 1, 17}, {-17, 2, 18}, 
     {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2508] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, 
     {-12, 14, 7, -8}, {-10, -15, 8}, {-14, 16, 15}, {-6, -16, 9}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2509] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 16, 19, -14}, {18, -15, -8}, {-7, -16, 15}, {-10, 1, 17}, 
     {-17, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2510] = {{5, 6, 11}, {-11, -7, -13}, {-8, 12, 7}, {-12, 15, 14}, 
     {-9, -16, -14, 13}, {-15, 17, 16}, {-10, -17, 8}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[2511] = {{5, 17, 18}, {-11, -10, -12}, {-5, 7, -16, 15}, 
     {-13, 9, 12}, {-7, 14, -9}, {-8, -15, 13}, {-14, 16, 19}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2512] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, -6, -9}, {8, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2513] = {{6, 5, 11}, {-10, -7, -13}, {-11, 12, 7}, {-8, -14, 13}, 
     {-12, 19, 15, 14}, {-9, -15, 8}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2514] = {{6, 5, 11}, {-10, -7, -12}, {-11, 14, 13, 7}, 
     {-8, -13, 12}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2515] = {{6, 9, 10}, {-10, 8, 12}, {-6, 11, -16, 15}, {7, 13, -12}, 
     {-11, 14, -13}, {18, -15, -7}, {-14, 16, 19}, {-9, 1, 17}, {-17, 2, -8}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2516] = {{6, 5, 10}, {-9, -7, -12}, {-10, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2517] = {{6, 15, -10, -12}, {-8, 9, 10}, {-11, -13, 12}, 
     {-9, 7, 13}, {-14, -5, 11}, {-7, 16, 17}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2518] = {{-7, 8, 10}, {-10, -9, 1}, {7, 6, 13, 11}, {-11, -14, 12}, 
     {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-8, 2, 17}, {-17, -12, 9}, 
     {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2519] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-10, -17, 8}, {-16, 9, -11, 17}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2520] = {{5, 6, 12}, {-9, 13, 7}, {-8, -14, -12, -7}, 
     {-13, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2521] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, 13}, 
     {5, 6, 14}, {-14, -17, 15}, {-6, 18, -7}, {-16, -18, 17}, 
     {-9, 2, 1, 10}, {-5, 3, 19}, {-19, 4, 16}}
 
DiagramN1[2522] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-18, 16, 15, -8}, {4, -16, 19}, {-7, 2, 17}, {-17, 1, 10}, 
     {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[2523] = {{-8, 2, 17, 10}, {-10, -9, -12}, {8, 7, 11}, 
     {-11, -14, 12}, {5, 6, 13}, {-13, -16, 14}, {-6, 18, -7}, 
     {-15, -18, 16}, {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2524] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 17, 16, -9}, {-8, -16, 4}, {-14, -17, 19}, {-7, 2, 18}, 
     {-18, -13, 10}, {9, 3, 14}, {8, 15, -19}}
 
DiagramN1[2525] = {{-10, -9, -12}, {8, 10, 7, 11}, {-11, -14, 12}, 
     {5, 6, 13}, {-13, -16, 14}, {-6, 18, -7}, {-15, -18, 16}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2526] = {{5, 17, 18}, {-10, -9, -12}, {-5, 14, -8, 11}, 
     {-13, 8, 12}, {-7, -15, 13}, {-14, 16, 19}, {-11, -16, 15}, {-17, 1, 6}, 
     {-6, 2, 9}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[2527] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, -10}, 
     {-13, 16, 15}, {14, -17, 8}, {-16, 9, -11, 17}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2528] = {{5, 6, 12}, {-9, -7, -13}, {-12, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2529] = {{6, 5, 10}, {-10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, 
     {-11, 14, -13}, {-14, 16, 15}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -9}, {-15, -8, 4, 19}}
 
DiagramN1[2530] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-8, -16, -9}, {-7, -17, 16}, {-5, 1, 18}, 
     {-18, 2, -19}, {19, 3, -10}, {8, 4, -15, 17}}
 
DiagramN1[2531] = {{6, 5, 10}, {-10, 9, 12}, {-6, 11, -16, -19}, 
     {8, 13, -12}, {-11, 14, -13}, {-7, -15, -8}, {-14, 16, 15}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -9}, {7, 4, 19}}
 
DiagramN1[2532] = {{6, 5, 10}, {-10, 9, 12}, {-6, 11, -16, 15}, {8, 13, -12}, 
     {-11, 14, -13}, {-7, -15, -8}, {-14, 16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -9}, {7, 4, 19}}
 
DiagramN1[2533] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, 19}, {-6, 16, 17}, {-12, -16, 7}, 
     {-8, 2, 1, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2534] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-7, 14, -8}, {-16, -14, 19}, {-6, 15, 16}, {-11, -15, 7}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2535] = {{5, 12, 11}, {-10, 18, -13, -11}, {-7, -14, 13}, 
     {-6, 15, 14}, {19, -16, 7}, {-15, -8, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2536] = {{5, 6, 18}, {-12, -7, -14}, {16, 13, 7}, {-8, -15, 14}, 
     {-13, -11, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2537] = {{5, 17, 18}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2538] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-17, -15, 19}, {-6, 16, 7}, {-12, -16, 17}, 
     {-8, 2, 1, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2539] = {{5, 2, 17, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-7, 14, -8}, {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 16}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2540] = {{5, 12, 11}, {-10, 18, -13, -11}, {-7, -14, 13}, 
     {-6, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-12, 2, 10}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2541] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, 
     {-12, 14, 13, -8}, {-9, -15, -5}, {-14, 19, 15}, {8, -16, 9}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2542] = {{5, 18, 12}, {-12, -13, -14}, {16, 7, 13}, {-8, -15, 14}, 
     {-7, -11, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2543] = {{-16, 7, 11}, {-11, -12, -13}, {-18, 8, 12}, 
     {-15, -14, 19}, {-8, 16, -9, 14}, {-10, 9, 15}, {-7, 17, 18}, 
     {-17, 1, 5}, {-5, 2, 10}, {-19, 3, -6}, {6, 4, 13}}
 
DiagramN1[2544] = {{5, 9, 11}, {-10, -12, -6}, {-7, -14, 13}, {12, 15, 14}, 
     {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, -13, -11}, {-19, 4, 8}}
 
DiagramN1[2545] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 15}, {-8, -17, 7}, {-16, 18, 17}, {6, -18, 19}, 
     {-5, 1, 10}, {-9, 2, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2546] = {{5, 2, 18, 11}, {-11, -10, -13}, {-9, -12, -6}, 
     {-7, -14, 13}, {12, 15, 14}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, 
     {-5, 1, 9}, {-18, 3, 10}, {-19, 4, 8}}
 
DiagramN1[2547] = {{6, 11, -7, -12}, {-10, 17, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-11, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2548] = {{5, 8, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 16}, {-11, -15, 7}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2549] = {{5, 9, -10, 12}, {-5, -11, 18}, {7, -13, -12}, 
     {11, 14, 13}, {16, -15, -7}, {-14, 8, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2550] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-16, -14, 19}, {-6, 15, 7}, {-8, 2, 17}, {-17, 12, 10}, 
     {-18, 16, -15, 3}, {-19, 4, 13}}
 
DiagramN1[2551] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-16, -14, 19}, {-6, 15, 16}, {-8, 2, 17}, {-17, 12, 10}, 
     {-18, 3, -15, 7}, {-19, 4, 13}}
 
DiagramN1[2552] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 16}, {-12, -15, 7}, {-8, 2, 17}, {-17, 13, 10}, 
     {-18, 3, 12}, {-19, 4, 9, -13}}
 
DiagramN1[2553] = {{18, 13, 17}, {-16, 15, -8}, {-6, -12, 4}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 5, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, -10, 9}, {8, 3, 11}, {6, -5, -19}}
 
DiagramN1[2554] = {{18, 13, 17}, {-16, 15, -8}, {-6, -12, 4}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, -10, 5}, {8, 3, 11}, {6, -5, -19}}
 
DiagramN1[2555] = {{18, 14, 1, 6}, {-6, -11, 10}, {-17, 16, -9}, 
     {-7, -13, 4}, {-16, 15, 13}, {-12, -15, 19}, {-14, 5, 11}, 
     {-8, -10, 17}, {-18, 2, 8}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2556] = {{5, 6, 18}, {-10, 12, -13, -11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-8, -16, 7}, {-15, 19, 16}, {-9, -17, 8}, {-5, 1, 9}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2557] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, 
     {-6, 15, 14, -8}, {19, -16, 8}, {-15, -9, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2558] = {{18, 5, 11, 17}, {-6, -11, 10}, {-16, 15, -9}, 
     {-7, -13, 4}, {-15, 14, 13}, {-12, -14, 19}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2559] = {{5, 7, 10}, {-10, -9, 1}, {-5, 15, 16, 18}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-11, -15, 6}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2560] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, -8, 16, 15}, {19, -16, 7}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2561] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, 
     {-13, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2562] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-16, 19, -12, -8}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2563] = {{10, 16, 11}, {-11, -18, -13}, {-12, -14, 13}, 
     {-7, -8, 14}, {-19, -15, 12}, {8, -6, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 3, 7, 18}, {17, 4, 6}}
 
DiagramN1[2564] = {{11, 17, 12}, {-6, 3, -14, -12}, {-13, -15, 14}, 
     {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, {10, -18, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-17, 8, 6}, {18, 4, 7}}
 
DiagramN1[2565] = {{18, 13, 17}, {-16, 15, -8}, {-6, -12, -5}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, 
     {-17, 1, -10, 5}, {8, 3, 11}, {6, 4, -19}}
 
DiagramN1[2566] = {{18, 13, 17}, {-6, -11, 5}, {-16, 15, -9}, {-7, -12, -5}, 
     {-15, 14, 12}, {-13, 10, 11}, {-8, -10, 16}, {-18, 2, 8}, {-17, 1, 6}, 
     {9, 3, -14, 19}, {7, 4, -19}}
 
DiagramN1[2567] = {{18, 14, 17}, {-6, -11, 5}, {-16, 15, -9}, {-7, -13, -5}, 
     {-15, 19, 4, 13}, {-14, 10, 11}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -12, -19}}
 
DiagramN1[2568] = {{11, 3, 6, 12}, {-12, -18, -14}, {-6, 8, 18}, 
     {-13, -15, 14}, {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, 
     {10, -17, 19}, {-11, 2, 5}, {-5, 1, -10}, {17, 4, 7}}
 
DiagramN1[2569] = {{5, 8, 11}, {-11, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-16, -14, 19}, {-6, 15, 7}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, -15, 16}, {-19, 4, 13}}
 
DiagramN1[2570] = {{5, 8, 11}, {-11, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, 
     {-7, 14, -9}, {-16, -14, 19}, {-6, 15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, -15, 7}, {-19, 4, 13}}
 
DiagramN1[2571] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-12, -15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 12}, {-19, 4, 9, -13}}
 
DiagramN1[2572] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, 
     {-6, 15, 14, -8}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2573] = {{11, 8, 6, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-13, -15, 14}, {-8, -9, 15}, {-19, -16, 13}, {9, -7, 16}, 
     {10, -17, 19}, {-11, 2, 5}, {-5, 1, -10}, {17, 4, 7}}
 
DiagramN1[2574] = {{5, 18, 12}, {-11, 7, -13, -12}, {-8, -14, 13}, 
     {-7, 15, 14}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, {-5, 1, 10}, 
     {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2575] = {{6, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-18, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2576] = {{5, 8, -10, 12}, {-5, 6, 18}, {-13, 9, -12}, {-7, 14, -9}, 
     {-16, -14, 19}, {-6, 15, 7}, {-11, -15, 16}, {-8, 2, 17}, {-17, 1, 10}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2577] = {{6, 11, 10}, {-10, -7, -12}, {-9, 1, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-14, 19, 15}, {-6, -16, -15, 8}, {-11, 17, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2578] = {{5, 9, -10, 12}, {-5, -11, 18}, {7, -13, -12}, 
     {11, 14, 13}, {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2579] = {{5, 7, 10}, {-10, -9, 1}, {-5, 15, 6, 18}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-11, -15, 3}, {-7, 2, 17}, {-17, 12, 9}, 
     {-18, 16, 11}, {-19, 4, 13}}
 
DiagramN1[2580] = {{18, 13, 17}, {-6, -10, 5}, {-16, 15, -8}, {-15, 14, 12}, 
     {4, -14, 19}, {-13, 9, 10}, {-7, -9, 16}, {-18, 2, 7}, {-17, 1, 6}, 
     {8, 3, 11}, {-12, -5, -11, -19}}
 
DiagramN1[2581] = {{11, 16, -18, -13}, {-6, 8, 18}, {-12, -14, 13}, 
     {-8, -9, 14}, {-19, -15, 12}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2582] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, 4}, {-15, 19, -6, 16}, {-9, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 6}, {-19, -7, -8}}
 
DiagramN1[2583] = {{6, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-8, -13, 12}, 
     {-18, 14, 13}, {-14, 19, 15}, {-6, -16, -15, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2584] = {{6, 11, 10}, {-10, -7, -12}, {-9, 17, 7}, {-18, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-11, 1, 9}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2585] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 16, 15, 14}, {8, -15, -7}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2586] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, -8, 16, 15}, {19, -16, 7}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2587] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, 
     {-7, 15, 14, -8}, {-9, -16, -10}, {-15, 19, 16}, {8, -17, 9}, 
     {-5, 1, 10}, {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2588] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {18, -16, -8}, {-15, 16, -7, 19}, {-10, 1, 17}, 
     {-17, 13, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2589] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-8, -16, 4}, {-18, 17, 16}, {-14, -17, 19}, 
     {-7, 2, 1, 10}, {9, 3, 14}, {8, 15, -19}}
 
DiagramN1[2590] = {{18, 13, 17}, {-16, 15, -9}, {-7, -12, 4}, {-15, 14, 12}, 
     {-11, -14, 19}, {-13, 5, 10, -6}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 11}, {7, -5, -19}}
 
DiagramN1[2591] = {{-6, 2, 17, 10}, {-10, -9, -12}, {6, -5, 11}, 
     {-11, -14, 12}, {5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, 
     {-13, -16, 19}, {-17, 1, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[2592] = {{5, 7, 10}, {-10, -9, 12}, {-5, 15, 16, 18}, 
     {-13, 8, -12}, {-6, 14, -8}, {-16, -14, 19}, {-11, -15, 6}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2593] = {{-10, -9, -12}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, {-6, 2, 17}, 
     {-17, 1, 9}, {8, 3, 13}, {7, 14, -19}}
 
DiagramN1[2594] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-16, 19, -12, -8}, {7, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2595] = {{5, 9, -11, -13}, {-10, -12, -6}, {-7, -14, 13}, 
     {12, 15, 14}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 10}, 
     {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2596] = {{5, 7, 11}, {-15, 8, -6, -11}, {-12, -13, 19}, 
     {-8, 14, 13}, {-10, 9, 12}, {-14, 16, -9}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2597] = {{6, 10, 9, 12}, {-6, 11, 7}, {8, 13, -12}, {-11, 14, -13}, 
     {18, -15, -8}, {-14, 16, 15}, {-7, -16, 19}, {-10, 1, 17}, {-17, 2, -9}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2598] = {{6, 5, 10}, {-10, -7, -12}, {-9, 11, 7}, {-8, -13, 12}, 
     {-11, 14, 13}, {-14, 19, 15}, {-6, -16, -15, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2599] = {{6, 5, 11}, {-10, 12, 7}, {-8, -13, -11, -7}, 
     {-12, 14, 13}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2600] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-6, 16, 7}, {-12, -16, -15, 19}, {-8, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2601] = {{5, 7, 10}, {-10, -9, 1}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 16}, {-11, -15, 14, -8}, {-7, 2, 17}, 
     {-17, 12, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2602] = {{11, 16, 12}, {-13, -18, -14}, {-6, 8, 18}, 
     {-12, -15, 14}, {-8, -9, 15}, {9, -7, 13, -19}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2603] = {{10, 16, 11}, {-11, -18, -13}, {-6, -8, 14, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {8, -7, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2604] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 17, 16}, {-14, -17, 19}, 
     {-7, 2, 1, 10}, {9, 3, 14}, {8, 4, -19}}
 
DiagramN1[2605] = {{10, 16, 11}, {-11, -18, 8}, {-6, -13, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {14, -8, -7, 15}, {9, -17, 19}, 
     {-10, 2, 5}, {-5, 1, -9}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2606] = {{18, 13, 17}, {-6, -10, 5}, {-16, 15, -9}, {-7, -12, -5}, 
     {-15, 14, 12}, {-11, -14, 19}, {-13, 16, -8, 10}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 11}, {7, 4, -19}}
 
DiagramN1[2607] = {{-6, 2, 17, 10}, {-10, -9, -12}, {6, -5, 11}, 
     {-11, -14, 12}, {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, 
     {-13, -16, 19}, {-17, 1, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[2608] = {{5, 7, 10}, {-10, -9, 12}, {-5, 15, 6, 18}, {-13, 8, -12}, 
     {-6, 14, -8}, {-16, -14, 19}, {-11, -15, 16}, {-7, 2, 17}, {-17, 1, 9}, 
     {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2609] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 15, -9}, {-6, 16, 7}, {-12, -16, -15, 19}, {-8, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2610] = {{10, 16, 11}, {-11, -18, -8, 14}, {-6, -13, 18}, 
     {-12, -14, 13}, {-19, -15, 12}, {8, -7, 15}, {9, -17, 19}, {-10, 2, 5}, 
     {-5, 1, -9}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2611] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {8, -16, -7}, {-15, 19, -6, 16}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2612] = {{18, 6, 19}, {-12, 13, 7}, {-8, -14, 9, -7}, 
     {-13, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, -9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2613] = {{5, 7, 10}, {-10, -9, 1}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 14, -8}, {-11, -15, 16}, {-7, 2, 17}, 
     {-17, 12, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2614] = {{11, 16, 12}, {-12, -18, -13}, {-6, 8, 18}, {-8, -9, 14}, 
     {-19, -15, -14, 13}, {9, -7, 15}, {10, -17, 19}, {-11, 2, 5}, 
     {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2615] = {{-10, -9, -12}, {6, 10, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-7, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, {-6, 2, 17}, 
     {-17, 1, 9}, {8, 3, 13}, {7, 4, -19}}
 
DiagramN1[2616] = {{5, 7, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 16}, {-11, -15, 14, -8}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2617] = {{18, 6, 19}, {9, -7, -14}, {-12, 13, 7}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, -9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2618] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 16, 15, 14}, {8, -15, -7}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2619] = {{18, 19, 12}, {-12, 13, 7}, {-8, -14, -9, -7}, 
     {-13, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2620] = {{5, 7, 10}, {-10, -11, -6}, {-15, 14, 13, 11}, 
     {-12, -13, 19}, {-9, 8, 12}, {-14, 16, -8}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {-19, 4, 6}}
 
DiagramN1[2621] = {{-16, 7, 11}, {-11, -12, -6}, {-15, 8, 12}, 
     {-13, -14, 19}, {-8, 16, -9, 14}, {-10, 9, 13}, {-7, 5, 15}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2622] = {{6, 5, 11}, {-11, -7, -13}, {15, 12, 7}, {-8, -14, 13}, 
     {-12, -10, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2623] = {{-6, 7, 10}, {-10, -9, -12}, {6, -5, 11}, {-11, -14, 12}, 
     {5, 18, -8}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, {-17, 1, 9}, 
     {8, 3, 13}, {-15, 14, 4, -19}}
 
DiagramN1[2624] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -14, 13}, 
     {5, 18, -9}, {-8, -15, 4}, {-18, 16, 15}, {-7, 2, 17}, {-17, 1, 10}, 
     {9, 3, -16, 19}, {8, 14, -19}}
 
DiagramN1[2625] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -14, 13}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {-7, 2, 17}, {-17, 1, 10}, 
     {9, 3, -16, 19}, {8, 4, -19}}
 
DiagramN1[2626] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, 
     {12, 14, -13, 7}, {8, -15, -7}, {-14, 16, 15}, {-6, -16, 19}, 
     {-9, 2, 17}, {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2627] = {{18, 19, 12}, {-12, -7, -13}, {-9, 15, 14, 7}, 
     {-8, -14, -10}, {13, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2628] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 15, -14}, {-15, 16, -8, 18}, {-7, -16, 19}, {-10, 1, 17}, 
     {-17, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2629] = {{6, 5, 10}, {-10, -7, -12}, {-9, 11, 7}, {-11, 14, 13}, 
     {-8, -15, -13, 12}, {-14, 19, 15}, {-6, -16, 8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 9}, {16, 4, -19}}
 
DiagramN1[2630] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, 
     {-12, 14, 13, -8}, {-9, -15, -6}, {-14, 19, 15}, {8, -16, 9}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2631] = {{6, 10, 11}, {-11, 9, 12}, {-6, 14, -13, 7}, {8, 13, -12}, 
     {18, -15, -8}, {-14, 16, 15}, {-7, -16, 19}, {-10, 1, 17}, {-17, 2, -9}, 
     {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2632] = {{5, 7, 10}, {-10, -9, 12}, {-5, 6, 18}, {-13, 8, -12}, 
     {-16, -14, 19}, {-6, 15, 14, -8}, {-11, -15, 16}, {-7, 2, 17}, 
     {-17, 1, 9}, {-18, 3, 11}, {-19, 4, 13}}
 
DiagramN1[2633] = {{5, 8, 11}, {-11, -10, 3}, {-9, -12, -6}, {12, 15, 14}, 
     {-7, -16, -14, 13}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[2634] = {{5, 8, 11}, {-11, -10, 3}, {-6, -14, 13}, {12, 15, 14}, 
     {-7, -16, 6}, {-15, 17, 16}, {-9, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[2635] = {{5, 8, 11}, {-11, -10, 3}, {14, -12, -6}, {-7, -14, 13}, 
     {12, 15, -9}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, {-8, 2, 18}, 
     {-18, -13, 10}, {-19, 4, -16, 7}}
 
DiagramN1[2636] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, {-7, -15, 14}, 
     {13, 16, 15}, {18, -17, 7}, {-16, -8, 17}, {6, -18, 4, 8}, {-5, 1, 10}, 
     {-9, 2, 19}, {-19, -14, 11}}
 
DiagramN1[2637] = {{5, 9, 12}, {-12, -11, 3}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-8, -17, 7}, {-16, 18, 17}, {6, -18, 4, 8}, {-5, 1, 10}, 
     {-9, 2, 19}, {-19, -14, 11}}
 
DiagramN1[2638] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, 13}, 
     {-7, 6, 14}, {-14, -17, 15}, {-6, 18, 5}, {-16, -18, 4}, {-9, 2, 1, 10}, 
     {-5, 3, 19}, {-19, 17, 16}}
 
DiagramN1[2639] = {{-8, 2, 17, 10}, {-10, -9, -12}, {8, 7, 11}, 
     {-11, -14, 12}, {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2640] = {{5, 8, 11}, {-11, -10, 3}, {-9, -12, -6}, {12, 15, 14}, 
     {17, -16, -14, 13}, {-15, -7, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[2641] = {{5, 9, 12}, {-12, -11, 3}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 17, 16, -10}, {-8, -16, 7}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2642] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-18, 16, 15, -8}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, -13, 10}, {9, 3, 14}, {8, -14, -19}}
 
DiagramN1[2643] = {{5, 17, 18}, {-11, -10, -13}, {-5, 7, 12}, {-14, 9, 13}, 
     {-7, 16, 19, -9}, {-8, -15, 14}, {-12, -16, 15}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2644] = {{5, 8, 11}, {-11, -10, -13}, {-9, -12, -6}, {-7, -14, 13}, 
     {12, 15, 14}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, {-8, 2, 18}, 
     {-18, 3, 10}, {-19, 4, -16, 7}}
 
DiagramN1[2645] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 15}, {-8, -17, 7}, {-16, 18, 17}, 
     {6, -18, 4, 8}, {-5, 1, 10}, {-9, 2, 19}, {-19, 3, 11}}
 
DiagramN1[2646] = {{5, 9, 12}, {-12, -11, -14}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-8, -17, 7}, {-16, 18, 17}, {6, -18, 4, 8}, {-5, 1, 10}, 
     {-9, 2, 19}, {-19, 3, 11}}
 
DiagramN1[2647] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 17, 16, -9}, {-8, -16, 4}, {-14, -17, 19}, {-7, 2, 18}, 
     {-18, 1, 10}, {9, 3, 14}, {8, 15, -19}}
 
DiagramN1[2648] = {{5, 8, 11}, {-11, -10, -13}, {-9, -12, -6}, {12, 15, 14}, 
     {-7, -16, -14, 13}, {-15, 17, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[2649] = {{5, 8, 11}, {-11, -10, -13}, {-6, -14, 13}, {12, 15, 14}, 
     {-7, -16, 6}, {-15, 17, 16}, {-9, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[2650] = {{5, 17, 18}, {-11, -10, -13}, {-5, 7, 12}, {-14, 9, 13}, 
     {-7, 15, -9}, {-15, 16, 19}, {-12, -16, 14, -8}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2651] = {{5, 6, 11}, {-11, -7, -13}, {-8, -14, 13}, {-12, 15, 14}, 
     {-9, -16, 8}, {-15, 17, 16}, {-10, -17, 12, 7}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[2652] = {{5, 6, 11}, {-8, 12, -13, -11}, {-7, -14, 13}, 
     {-12, 15, 14}, {-9, -16, 7}, {-15, 17, 16}, {-10, -17, 8}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 9}, {10, 4, -6}}
 
DiagramN1[2653] = {{5, 6, 12}, {-12, 13, 7}, {-8, -14, -9, -7}, 
     {-13, 15, 14}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2654] = {{5, 6, 12}, {-12, -7, -13}, {-9, 15, 14, 7}, 
     {-8, -14, -10}, {13, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2655] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, 
     {13, 15, 14, -7}, {17, -16, 7}, {-15, -8, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2656] = {{5, 9, 12}, {-12, -11, 3}, {-7, -14, 13}, 
     {-6, 14, 15, -10}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, -13, 11}, {-19, 4, 8}}
 
DiagramN1[2657] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 13, 11}, 
     {-11, -14, 12}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2658] = {{5, 8, 11}, {-11, -10, -13}, {-9, -12, -6}, {12, 15, 14}, 
     {17, -16, -14, 13}, {-15, -7, 16}, {6, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[2659] = {{5, 9, 12}, {-12, -11, -14}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 17, 16, -10}, {-8, -16, 7}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2660] = {{-10, -9, -12}, {8, 10, 7, 11}, {-11, -14, 12}, 
     {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2661] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, -10}, 
     {-13, 16, 15}, {-16, 17, 8, 14}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2662] = {{-6, 7, 11}, {-11, -10, -12}, {6, -5, -14, 12}, 
     {5, 18, -9}, {-8, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, 14, -19}}
 
DiagramN1[2663] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {13, 15, 14, -7}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2664] = {{5, 9, 12}, {-12, -11, -13}, {-7, -14, 13}, 
     {-6, -10, 15, 14}, {-8, -16, 7}, {-15, 17, 16}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2665] = {{-6, 7, 11}, {-11, -10, -12}, {6, -5, -14, 12}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[2666] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 16, -19, -14}, {-8, -15, -9}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[2667] = {{6, 5, 11}, {-11, 10, 12}, {-6, 14, -13, 7}, {9, 13, -12}, 
     {-8, -15, -9}, {-14, 16, 15}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[2668] = {{-7, 6, 10}, {-10, -12, 5}, {-16, 11, 12}, {-15, -13, 7}, 
     {-11, 14, 13}, {-9, -14, 8, 15}, {-6, -8, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[2669] = {{5, -8, 16, 10}, {-10, -12, -6}, {-16, 11, 12}, 
     {-15, -13, 6}, {-11, 14, 13}, {-9, 7, 15}, {-14, 8, -7}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[2670] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-15, 16, -19}, {-7, -16, -9, -8}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[2671] = {{5, 6, 10}, {-16, 11, 12}, {-15, -13, -10, -12}, 
     {-11, 14, 13}, {-9, 7, 15}, {-14, 8, -7}, {-6, -8, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[2672] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 19, -16, -9}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, 
     {-17, 13, 10}, {-18, 16, 12}, {-19, 4, 14}}
 
DiagramN1[2673] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 19, -16, -9}, {-6, 15, 7}, {-12, -15, 3}, {-8, 2, 17}, 
     {-17, 1, 10}, {-18, 16, 12}, {-19, 4, 14}}
 
DiagramN1[2674] = {{-8, 9, -10, -12}, {8, 7, 11}, {-11, -14, -16}, 
     {-7, 6, 13}, {-13, 12, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2675] = {{11, 16, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-8, -9, 14, -13}, {-19, -15, 13}, {9, -7, 15}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[2676] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -15, 13}, 
     {-7, 6, 14}, {-14, -17, 15}, {-6, 18, 5}, {-16, -18, 17}, 
     {-9, 2, 1, 10}, {-5, 3, 19}, {-19, 4, 16}}
 
DiagramN1[2677] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, 12}, 
     {-6, 5, 13}, {-13, -16, 14}, {-5, 18, 3, 19}, {-15, -18, 16}, 
     {-8, 2, 17}, {-17, 1, 9}, {-19, 4, 15}}
 
DiagramN1[2678] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-18, 16, 15, -8}, {-14, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 14}, {8, 4, -19}}
 
DiagramN1[2679] = {{-6, 7, 11}, {-11, -10, -12}, {6, -5, -14, 12}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, 4, -19}}
 
DiagramN1[2680] = {{5, 8, 11}, {-11, -10, 3}, {-6, -14, 13}, {12, 15, -9}, 
     {-7, -16, 6}, {-15, 17, 16}, {14, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, -13, 10}, {-19, 4, 7}}
 
DiagramN1[2681] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, {-7, -15, 14}, 
     {13, -8, 16, 15}, {17, -16, 7}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2682] = {{5, 9, 12}, {-12, -11, 3}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-16, 17, 7, -8}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2683] = {{-8, 9, -10, -12}, {8, 7, 11}, {-11, -14, -16}, 
     {-7, 6, 13}, {-13, 12, 14}, {-6, 18, 5}, {-15, -18, 16}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2684] = {{5, 8, 11}, {-11, -10, -13}, {-6, -14, 13}, {12, 15, -9}, 
     {-7, -16, 6}, {-15, 17, 16}, {14, -12, -17, 19}, {-5, 1, 9}, 
     {-8, 2, 18}, {-18, 3, 10}, {-19, 4, 7}}
 
DiagramN1[2685] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, -8, 16, 15}, {17, -16, 7}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2686] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 11}, {-11, -14, 12}, 
     {-6, 18, 5, 13}, {-13, -16, 14}, {-15, -18, 16}, {-8, 2, 17}, 
     {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2687] = {{5, 9, 12}, {-12, -11, -14}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-16, 17, 7, -8}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2688] = {{-7, 8, 10}, {-10, -9, -12}, {7, 6, 13, 11}, 
     {-11, -14, 12}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 16}, 
     {-8, 2, 17}, {-17, 1, 9}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2689] = {{-8, 9, 11}, {-11, -10, 1}, {8, 7, -14, 12}, {-7, 6, 13}, 
     {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, {-17, -12, 10}, 
     {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2690] = {{-8, 9, 11}, {-11, -10, -12}, {8, 7, -14, 12}, {5, 6, 13}, 
     {-13, -16, 14}, {-6, 18, -7}, {-15, -18, 16}, {-9, 2, 17}, {-17, 1, 10}, 
     {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2691] = {{-7, 6, 10}, {-10, -12, 5}, {-16, 11, 12}, {-15, -13, 7}, 
     {-11, 14, 13}, {-9, 8, 15}, {-14, 16, -6, -8}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[2692] = {{-8, 9, 11}, {-11, -10, -13}, {8, 7, 12}, {-12, -14, 13}, 
     {-7, 6, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, {-17, 1, 10}, 
     {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2693] = {{-6, -8, 16, 10}, {-10, -12, 5}, {-16, 11, 12}, 
     {-15, -13, 6}, {-11, 14, 13}, {-9, 7, 15}, {-14, 8, -7}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 9}}
 
DiagramN1[2694] = {{12, 7, 6}, {-6, 5, -14}, {-9, 13, 18}, {-8, -15, 19}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, 9}, {-12, 1, 10}, 
     {-7, 2, 11}, {-18, 3, -5}, {-19, 4, 14}}
 
DiagramN1[2695] = {{5, 13, 11}, {-11, -7, -6}, {-10, 12, 17}, {-8, -14, 18}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-13, 1, 10}, 
     {-17, 2, 7}, {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2696] = {{5, 11, 17}, {-10, -7, -13}, {-6, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-11, 1, 6}, 
     {-17, 2, 10}, {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2697] = {{11, 12, 18}, {-6, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-5, -17, 9}, {-11, 1, 10}, 
     {-12, 2, 5}, {-18, 3, 6}, {-19, 4, 7}}
 
DiagramN1[2698] = {{17, 7, 11}, {-11, -13, -6}, {-9, 12, 18}, {-8, -14, 19}, 
     {-12, 16, 15, 14}, {-10, -15, 8}, {-7, -16, 9}, {-17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, 13}, {-19, 4, 6}}
 
DiagramN1[2699] = {{18, 6, 12}, {-12, -7, -14}, {-9, 13, 19}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2700] = {{18, 6, 12}, {-12, -8, -14}, {-7, 13, 8}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 17, 16}, {-11, -17, 19}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 7}}
 
DiagramN1[2701] = {{7, 6, 11}, {-11, -18, -13}, {-10, 12, 17}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-7, -16, 9}, {-6, 1, 10}, {-17, 2, 5}, 
     {-5, 3, 18}, {-19, 4, 16}}
 
DiagramN1[2702] = {{-17, 11, 7}, {-7, -19, -13}, {-9, 12, 18}, {-8, -14, 13}, 
     {-12, 16, 15, 14}, {-10, -15, 8}, {-11, -16, 9}, {17, 1, 5}, 
     {-5, 2, 10}, {-18, 3, -6}, {6, 4, 19}}
 
DiagramN1[2703] = {{5, 11, 17}, {-7, -12, -13}, {-10, 18, 12}, {-8, -14, 13}, 
     {-6, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-11, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 6}, {-19, 4, 16}}
 
DiagramN1[2704] = {{5, 15, 17}, {-10, -8, -13}, {-7, 12, 8}, 
     {-12, 14, 13, -11}, {-6, -9, 11}, {-14, 18, 9}, {-5, -16, 19}, 
     {-15, 1, 7}, {-17, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2705] = {{5, 7, 12}, {-12, -13, -14}, {-11, 6, 18}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, {-7, 2, 11}, 
     {-18, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2706] = {{6, 12, 11}, {-11, -7, -13}, {-10, 18, 17}, {-8, -14, 13}, 
     {-5, 15, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-12, 1, 10}, {-17, 2, 7}, 
     {-18, 3, 5}, {-19, 4, 16}}
 
DiagramN1[2707] = {{5, 17, 11}, {-11, -12, -13}, {-10, 6, 12}, {-8, -14, 18}, 
     {-6, 15, 14}, {-15, -9, 8, 16}, {-5, -16, 19}, {-17, 1, 7}, {-7, 2, 10}, 
     {-18, 3, 13}, {-19, 4, 9}}
 
DiagramN1[2708] = {{18, 7, 12}, {-12, -14, -6}, {-9, 13, 14}, {-8, -15, 19}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, 9}, {-18, 1, 5}, 
     {-5, 2, 10}, {-7, 3, 11}, {-19, 4, 6}}
 
DiagramN1[2709] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-12, 14, 13, -9}, {-6, -15, 9}, {-14, 18, 15}, {-5, -16, 19}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 16}, {-19, 4, 6}}
 
DiagramN1[2710] = {{6, 17, 11}, {-11, -7, -13}, {-10, 12, 18}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-17, 1, 5}, {-5, 2, 10}, 
     {-18, 3, 7}, {-19, 4, 16}}
 
DiagramN1[2711] = {{18, 7, 12}, {-12, -8, -14}, {-17, 13, 8}, 
     {-13, 15, 14, -9}, {-10, -16, 9}, {-15, 19, 16}, {-11, -6, 17}, 
     {-18, 2, 5}, {-5, 1, 10}, {-7, 3, 11}, {6, 4, -19}}
 
DiagramN1[2712] = {{5, 16, 11}, {-8, 9, -13, -11}, {-6, -14, 13}, 
     {-9, 15, 14}, {-12, -19, 6}, {-15, 17, 18}, {-10, -17, 12}, {-5, 1, 10}, 
     {-16, 2, 8}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2713] = {{6, 15, 10}, {-8, 9, -12, -10}, {-11, -13, 12}, 
     {-9, 17, 13}, {-14, -19, 11}, {-5, 16, 18}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 5}, {-18, 3, 7}, {-7, 4, 19}}
 
DiagramN1[2714] = {{18, 15, 12}, {-12, -8, -13}, {-11, 9, 14, 8}, 
     {-6, -14, 13}, {-10, -16, 19}, {-9, 17, 16}, {-7, -17, 11}, {-18, 1, 5}, 
     {-5, 2, 10}, {-15, 3, 7}, {-19, 4, 6}}
 
DiagramN1[2715] = {{18, 12, 11}, {-11, -8, -13}, {-9, 15, 14, 8}, 
     {-19, -14, 13}, {-10, -16, 19}, {-15, 17, 6}, {7, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-12, 3, -7}, {-6, 4, 16}}
 
DiagramN1[2716] = {{5, 17, 11}, {-11, -12, -13}, {-10, 18, 12}, 
     {-8, -14, 13}, {-6, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, 
     {-17, 1, 7}, {-7, 2, 10}, {-18, 3, 6}, {16, 4, -19}}
 
DiagramN1[2717] = {{5, 17, 11}, {-11, -8, -13}, {-10, 12, 8}, 
     {-12, 14, 13, -15}, {-16, -9, 15}, {-14, 18, 9}, {-5, 19, 16}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, -7}, {-19, 4, 7}}
 
DiagramN1[2718] = {{5, 6, 11}, {-11, -13, -7}, {-9, 12, 19}, {-8, -14, 7}, 
     {-12, 16, 15, 14}, {-10, -15, 8}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 13}}
 
DiagramN1[2719] = {{6, 15, 10}, {-8, 9, -12, -10}, {-11, -13, 12}, 
     {-9, 7, 13}, {-14, -5, 11}, {-7, 16, 17}, {-6, -16, 14}, {-15, 1, 8}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 5}}
 
DiagramN1[2720] = {{5, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-12, 1, 10}, {-17, 2, 6}, 
     {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2721] = {{5, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 18}, 
     {-6, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 6}, {-18, 3, 13}, {-19, 4, 16}}
 
DiagramN1[2722] = {{5, 13, 12}, {-12, -7, -14}, {-11, 2, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 18, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2723] = {{6, 12, 11}, {-11, -7, 17}, {-10, -13, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-15, -9, 8, 19}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2724] = {{5, 13, 12}, {-12, -7, 18}, {-11, -14, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, -9, 8, 19}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2725] = {{5, 13, 12}, {-12, -7, -14}, {-11, 18, 7}, {-8, -15, 14}, 
     {-6, 16, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, 
     {-13, 2, 11}, {-18, 3, 6}, {-19, 4, 17}}
 
DiagramN1[2726] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-5, -16, 9}, {-17, 1, 6}, {-6, 2, 10}, 
     {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2727] = {{5, 17, 18}, {-11, -7, -13}, {-10, 12, 7}, 
     {-12, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-5, -16, 9}, 
     {-17, 1, 6}, {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 16}}
 
DiagramN1[2728] = {{5, 18, 11}, {-11, -10, 2}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-16, 19, 7, -8}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, -14, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2729] = {{6, 12, 11}, {-11, -7, -13}, {-10, 1, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-12, 17, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2730] = {{17, 7, 11}, {-11, -12, -13}, {-18, 8, 12}, 
     {-15, -14, 19}, {-8, 16, -9, 14}, {-10, 9, 15}, {-7, -16, 18}, 
     {-17, 1, 5}, {-5, 2, 10}, {-19, 3, -6}, {6, 4, 13}}
 
DiagramN1[2731] = {{6, 12, 11}, {-11, -7, -13}, {-10, 17, 7}, {-8, -14, 13}, 
     {-18, 15, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-12, 1, 10}, 
     {-17, 2, 5}, {-5, 3, 18}, {16, 4, -19}}
 
DiagramN1[2732] = {{5, 9, 11}, {-11, -10, 1}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {-15, 8, -7, 16}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2733] = {{5, 18, 11}, {-11, -10, -14}, {-5, 6, 12}, {-7, -15, 14}, 
     {-13, 16, 15}, {-16, 19, 7, -8}, {-12, -17, 8}, {-18, 1, 9}, 
     {-9, 2, 10}, {-6, 3, 13}, {-19, 4, 17}}
 
DiagramN1[2734] = {{6, 10, 11}, {-11, 9, 2}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 16, 15, -14}, {18, -15, -8}, {-7, -16, 19}, {-10, 1, 17}, 
     {-17, 13, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2735] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, {-8, -15, 14}, 
     {-13, 16, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, 
     {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2736] = {{5, 6, 18}, {-12, -7, -14}, {-11, 13, 7}, 
     {-13, 15, 14, -8}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-6, 2, 11}, {-18, 3, 12}, {-19, 4, 17}}
 
DiagramN1[2737] = {{18, 14, 17}, {-6, -11, 10}, {-16, 15, -9}, {-7, -13, 4}, 
     {-15, 19, -12, 13}, {-14, 5, 11}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2738] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, {-8, -15, 14}, 
     {-7, 16, 15}, {-16, 19, 8, -9}, {-10, -17, 9}, {-5, 1, 10}, {-18, 2, 6}, 
     {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2739] = {{11, 16, 12}, {-12, -18, -14}, {-6, 3, 18}, 
     {-13, -15, 14}, {-8, -9, 15}, {9, -7, 13, -19}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 8, 6}, {17, 4, 7}}
 
DiagramN1[2740] = {{5, 18, 12}, {-12, -13, -14}, {-11, 7, 13}, 
     {-7, 15, 14, -8}, {-9, -16, 8}, {-15, 19, 16}, {-10, -17, 9}, 
     {-5, 1, 10}, {-18, 2, 6}, {-6, 3, 11}, {-19, 4, 17}}
 
DiagramN1[2741] = {{-6, 7, 11}, {-11, -15, -13}, {6, -5, 12}, {-12, -10, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 19, -14, 16}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 14}, {8, 4, -19}}
 
DiagramN1[2742] = {{18, 6, 19}, {-12, -7, -14}, {9, 13, 7}, 
     {-13, 15, 14, -8}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, -9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2743] = {{18, 6, 19}, {-12, -7, -13}, {9, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, -9}, 
     {-18, 1, 5}, {-5, 2, 10}, {-6, 3, 11}, {-19, 4, 12}}
 
DiagramN1[2744] = {{5, 9, 11}, {-11, -10, 13}, {-5, -12, 18}, {7, -14, -13}, 
     {12, 15, 14}, {-15, 16, -7, 8}, {-6, -16, 19}, {-9, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 6}, {-19, 4, -8}}
 
DiagramN1[2745] = {{5, 7, 11}, {-11, -12, -6}, {-15, 8, 12}, {-13, -14, 19}, 
     {-8, 16, -9, 14}, {-10, 9, 13}, {-7, -16, 15}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {-19, 4, 6}}
 
DiagramN1[2746] = {{18, 19, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2747] = {{18, 19, 12}, {-12, -7, -13}, {-9, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-18, 2, 5}, 
     {-5, 1, 10}, {-19, 3, 6}, {-6, 4, 11}}
 
DiagramN1[2748] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, {-8, -14, 13}, 
     {-12, 15, 14}, {-15, 19, 8, -9}, {-6, -16, 9}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2749] = {{6, 10, 11}, {-11, 9, 13}, {-6, 12, 7}, {8, 14, -13}, 
     {-12, 16, 15, -14}, {18, -15, -8}, {-7, -16, 19}, {-10, 1, 17}, 
     {-17, 2, -9}, {-19, 4, -5}, {5, 3, -18}}
 
DiagramN1[2750] = {{6, 5, 11}, {-11, -7, -13}, {-10, 12, 7}, 
     {-12, 14, 13, -8}, {-9, -15, 8}, {-14, 19, 15}, {-6, -16, 9}, 
     {-5, 1, 17}, {-17, 2, 18}, {-18, 3, 10}, {16, 4, -19}}
 
DiagramN1[2751] = {{-6, 7, 11}, {-11, -10, 1}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-8, -16, 4}, {-18, 19, -14, 16}, {-7, 2, 17}, 
     {-17, -13, 10}, {9, 3, 14}, {8, 15, -19}}
 
DiagramN1[2752] = {{-6, 7, -10, -12}, {6, -5, 11}, {-11, -14, 12}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {4, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, -13, -19}}
 
DiagramN1[2753] = {{5, 17, 18}, {-11, -10, -13}, {-5, 7, 12}, {-14, 9, 13}, 
     {-7, 15, -9}, {-8, -16, 14}, {-15, 16, -12, 19}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2754] = {{5, 17, 18}, {-11, -10, -13}, {-5, 7, 12}, {-14, 9, 13}, 
     {-7, 16, 15, -9}, {-8, -15, 14}, {-12, -16, 19}, {-17, 1, 6}, 
     {-6, 2, 10}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2755] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, {-8, -15, 14}, 
     {-13, 17, 16, 15}, {-10, -16, 8}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2756] = {{5, 6, 12}, {-12, -7, -14}, {-9, 13, 7}, 
     {-13, 15, 14, -8}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, 
     {-5, 1, 18}, {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2757] = {{5, 6, 12}, {-12, -7, -13}, {-9, 15, 14, 7}, 
     {-8, -14, 13}, {-10, -16, 8}, {-15, 17, 16}, {-11, -17, 9}, {-5, 1, 18}, 
     {-18, 2, 19}, {-19, 3, 10}, {11, 4, -6}}
 
DiagramN1[2758] = {{-8, 9, -10, -12}, {8, 7, 11}, {-11, -14, 12}, {5, 6, 13}, 
     {-13, -16, 14}, {-6, 18, -7}, {-15, -18, 16}, {-9, 2, 17}, {-17, 1, 10}, 
     {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2759] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 15, -14}, {-15, 16, -9, -8}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[2760] = {{6, 5, 11}, {-11, 10, 13}, {-6, 12, 7}, {9, 14, -13}, 
     {-12, 16, 15, -14}, {-8, -15, -9}, {-7, -16, -19}, {-5, 1, 17}, 
     {-17, 2, -18}, {18, 3, -10}, {8, 4, 19}}
 
DiagramN1[2761] = {{18, 10, 11, 17}, {-6, -11, 5}, {-16, 15, -9}, 
     {-7, -13, 4}, {-15, 14, 13}, {-12, -14, 19}, {-8, -10, 16}, {-18, 2, 8}, 
     {-17, 1, 6}, {9, 3, 12}, {7, -5, -19}}
 
DiagramN1[2762] = {{18, 10, 11, 17}, {-6, -11, 5}, {-16, 15, -9}, 
     {-7, -13, -5}, {-15, 14, 13}, {-12, -14, 19}, {-8, -10, 16}, 
     {-18, 2, 8}, {-17, 1, 6}, {9, 3, 12}, {7, 4, -19}}
 
DiagramN1[2763] = {{-6, 7, -10, -12}, {6, -5, 11}, {-11, -14, 12}, 
     {5, 18, -9}, {-8, -15, 4}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, 14, -19}}
 
DiagramN1[2764] = {{5, 8, 11}, {-11, -10, 1}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 19, -16, -9}, {-6, 15, 16}, {-12, -15, 7}, {-8, 2, 17}, 
     {-17, 13, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2765] = {{11, 16, 12}, {-12, -18, -14}, {-6, 8, 18}, 
     {-13, -15, 14}, {-8, -9, 15}, {9, -7, 13, -19}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2766] = {{5, 8, 11}, {-11, -10, 13}, {-5, 6, 18}, {-14, 9, -13}, 
     {-7, 19, -16, -9}, {-6, 15, 7}, {-12, -15, 16}, {-8, 2, 17}, 
     {-17, 1, 10}, {-18, 3, 12}, {-19, 4, 14}}
 
DiagramN1[2767] = {{-6, 7, -10, -12}, {6, -5, 11}, {-11, -14, 12}, 
     {5, 18, -9}, {-8, -15, 14}, {-18, 16, 15}, {-13, -16, 19}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 13}, {8, 4, -19}}
 
DiagramN1[2768] = {{-6, 7, 11}, {-11, -10, -13}, {6, -5, 12}, {-12, -15, 13}, 
     {5, 18, -9}, {-8, -16, 15}, {-18, 19, -14, 16}, {-7, 2, 17}, 
     {-17, 1, 10}, {9, 3, 14}, {8, 4, -19}}
 
DiagramN1[2769] = {{11, 16, 12}, {-12, -18, -14}, {-6, 8, 18}, 
     {-8, -9, 14, -13}, {-19, -15, 13}, {9, -7, 15}, {10, -17, 19}, 
     {-11, 2, 5}, {-5, 1, -10}, {-16, 3, 6}, {17, 4, 7}}
 
DiagramN1[2770] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, {-7, -15, 14}, 
     {13, 16, 15}, {-16, -8, 7, 17}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2771] = {{5, 9, 12}, {-12, -11, 3}, {-10, -13, -6}, {-7, -15, 14}, 
     {13, 17, 16, 15}, {-8, -16, 7}, {6, -17, 19}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2772] = {{5, 9, 12}, {-12, -11, 3}, {15, -13, -6}, {-7, -15, 14}, 
     {13, 16, -10}, {-8, -17, 7}, {-16, 19, 6, 17}, {-5, 1, 10}, {-9, 2, 18}, 
     {-18, -14, 11}, {-19, 4, 8}}
 
DiagramN1[2773] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 15}, {-8, -17, 7}, {-16, 19, 6, 17}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2774] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 16, 15}, {-16, 17, 7, -8}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2775] = {{5, 9, 12}, {-12, -11, -14}, {-10, -13, -6}, 
     {-7, -15, 14}, {13, 17, 16, 15}, {-8, -16, 7}, {6, -17, 19}, 
     {-5, 1, 10}, {-9, 2, 18}, {-18, 3, 11}, {-19, 4, 8}}
 
DiagramN1[2776] = {{-8, 9, -10, -12}, {8, 7, 11}, {-11, -14, 12}, 
     {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2777] = {{-8, 9, 11}, {-11, -10, -12}, {8, 7, -14, 12}, 
     {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 4}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 16, 15}}
 
DiagramN1[2778] = {{5, 6, 11}, {-16, 12, -7, -11}, {-15, -13, 7}, 
     {-12, 14, 13}, {-10, 8, 15}, {-14, 9, -8}, {-6, -9, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 10}}
 
DiagramN1[2779] = {{5, 6, 11}, {-11, -12, -7}, {-16, 14, 13, 12}, 
     {-15, -13, 7}, {-10, 8, 15}, {-14, 9, -8}, {-6, -9, 16}, {-5, 1, 17}, 
     {-17, 2, 18}, {-18, 3, 19}, {-19, 4, 10}}
 
DiagramN1[2780] = {{-8, 9, -10, -12}, {8, 7, 11}, {-11, -14, 12}, 
     {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 16}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 4, 15}}
 
DiagramN1[2781] = {{-8, 9, 11}, {-11, -10, -12}, {8, 7, -14, 12}, 
     {-7, 6, 13}, {-13, -16, 14}, {-6, 18, 5}, {-15, -18, 16}, {-9, 2, 17}, 
     {-17, 1, 10}, {-5, 3, 19}, {-19, 4, 15}}


(* N=8 supergravity diagram numerators all vanish *)

NumerN1[x_] := 0 /; x > 0

(*The diagram combinatoric factors*)
 
CombN1[1] = 8
 
CombN1[2] = 4
 
CombN1[3] = 2
 
CombN1[4] = 2
 
CombN1[5] = 1
 
CombN1[6] = 2
 
CombN1[7] = 1
 
CombN1[8] = 1
 
CombN1[9] = 4
 
CombN1[10] = 1
 
CombN1[11] = 1
 
CombN1[12] = 2
 
CombN1[13] = 2
 
CombN1[14] = 1
 
CombN1[15] = 4
 
CombN1[16] = 1
 
CombN1[17] = 2
 
CombN1[18] = 1
 
CombN1[19] = 1
 
CombN1[20] = 2
 
CombN1[21] = 1
 
CombN1[22] = 1
 
CombN1[23] = 1
 
CombN1[24] = 2
 
CombN1[25] = 1
 
CombN1[26] = 2
 
CombN1[27] = 1
 
CombN1[28] = 1
 
CombN1[29] = 1
 
CombN1[30] = 1
 
CombN1[31] = 2
 
CombN1[32] = 3
 
CombN1[33] = 4
 
CombN1[34] = 1
 
CombN1[35] = 1
 
CombN1[36] = 2
 
CombN1[37] = 4
 
CombN1[38] = 1
 
CombN1[39] = 2
 
CombN1[40] = 1
 
CombN1[41] = 2
 
CombN1[42] = 1
 
CombN1[43] = 1
 
CombN1[44] = 2
 
CombN1[45] = 1
 
CombN1[46] = 8
 
CombN1[47] = 4
 
CombN1[48] = 2
 
CombN1[49] = 2
 
CombN1[50] = 2
 
CombN1[51] = 1
 
CombN1[52] = 1
 
CombN1[53] = 2
 
CombN1[54] = 1
 
CombN1[55] = 1
 
CombN1[56] = 4
 
CombN1[57] = 1
 
CombN1[58] = 1
 
CombN1[59] = 2
 
CombN1[60] = 1
 
CombN1[61] = 1
 
CombN1[62] = 4
 
CombN1[63] = 1
 
CombN1[64] = 1
 
CombN1[65] = 1
 
CombN1[66] = 2
 
CombN1[67] = 1
 
CombN1[68] = 1
 
CombN1[69] = 2
 
CombN1[70] = 2
 
CombN1[71] = 1
 
CombN1[72] = 1
 
CombN1[73] = 1
 
CombN1[74] = 1
 
CombN1[75] = 1
 
CombN1[76] = 2
 
CombN1[77] = 1
 
CombN1[78] = 1
 
CombN1[79] = 1
 
CombN1[80] = 1
 
CombN1[81] = 1
 
CombN1[82] = 1
 
CombN1[83] = 2
 
CombN1[84] = 2
 
CombN1[85] = 1
 
CombN1[86] = 1
 
CombN1[87] = 1
 
CombN1[88] = 1
 
CombN1[89] = 1
 
CombN1[90] = 2
 
CombN1[91] = 1
 
CombN1[92] = 2
 
CombN1[93] = 2
 
CombN1[94] = 2
 
CombN1[95] = 2
 
CombN1[96] = 2
 
CombN1[97] = 1
 
CombN1[98] = 1
 
CombN1[99] = 1
 
CombN1[100] = 1
 
CombN1[101] = 4
 
CombN1[102] = 1
 
CombN1[103] = 1
 
CombN1[104] = 1
 
CombN1[105] = 1
 
CombN1[106] = 1
 
CombN1[107] = 1
 
CombN1[108] = 1
 
CombN1[109] = 2
 
CombN1[110] = 1
 
CombN1[111] = 1
 
CombN1[112] = 1
 
CombN1[113] = 2
 
CombN1[114] = 1
 
CombN1[115] = 2
 
CombN1[116] = 1
 
CombN1[117] = 1
 
CombN1[118] = 4
 
CombN1[119] = 1
 
CombN1[120] = 1
 
CombN1[121] = 2
 
CombN1[122] = 1
 
CombN1[123] = 4
 
CombN1[124] = 1
 
CombN1[125] = 1
 
CombN1[126] = 1
 
CombN1[127] = 2
 
CombN1[128] = 1
 
CombN1[129] = 1
 
CombN1[130] = 1
 
CombN1[131] = 1
 
CombN1[132] = 2
 
CombN1[133] = 1
 
CombN1[134] = 1
 
CombN1[135] = 1
 
CombN1[136] = 1
 
CombN1[137] = 4
 
CombN1[138] = 2
 
CombN1[139] = 2
 
CombN1[140] = 1
 
CombN1[141] = 1
 
CombN1[142] = 1
 
CombN1[143] = 2
 
CombN1[144] = 2
 
CombN1[145] = 2
 
CombN1[146] = 2
 
CombN1[147] = 2
 
CombN1[148] = 2
 
CombN1[149] = 2
 
CombN1[150] = 2
 
CombN1[151] = 2
 
CombN1[152] = 2
 
CombN1[153] = 1
 
CombN1[154] = 1
 
CombN1[155] = 1
 
CombN1[156] = 1
 
CombN1[157] = 1
 
CombN1[158] = 1
 
CombN1[159] = 1
 
CombN1[160] = 2
 
CombN1[161] = 1
 
CombN1[162] = 1
 
CombN1[163] = 1
 
CombN1[164] = 1
 
CombN1[165] = 2
 
CombN1[166] = 1
 
CombN1[167] = 1
 
CombN1[168] = 1
 
CombN1[169] = 1
 
CombN1[170] = 1
 
CombN1[171] = 1
 
CombN1[172] = 2
 
CombN1[173] = 2
 
CombN1[174] = 1
 
CombN1[175] = 2
 
CombN1[176] = 1
 
CombN1[177] = 2
 
CombN1[178] = 2
 
CombN1[179] = 2
 
CombN1[180] = 1
 
CombN1[181] = 1
 
CombN1[182] = 1
 
CombN1[183] = 1
 
CombN1[184] = 1
 
CombN1[185] = 1
 
CombN1[186] = 1
 
CombN1[187] = 1
 
CombN1[188] = 1
 
CombN1[189] = 1
 
CombN1[190] = 1
 
CombN1[191] = 1
 
CombN1[192] = 2
 
CombN1[193] = 2
 
CombN1[194] = 1
 
CombN1[195] = 1
 
CombN1[196] = 2
 
CombN1[197] = 1
 
CombN1[198] = 1
 
CombN1[199] = 4
 
CombN1[200] = 2
 
CombN1[201] = 1
 
CombN1[202] = 1
 
CombN1[203] = 1
 
CombN1[204] = 1
 
CombN1[205] = 1
 
CombN1[206] = 1
 
CombN1[207] = 1
 
CombN1[208] = 1
 
CombN1[209] = 1
 
CombN1[210] = 1
 
CombN1[211] = 2
 
CombN1[212] = 1
 
CombN1[213] = 1
 
CombN1[214] = 2
 
CombN1[215] = 1
 
CombN1[216] = 4
 
CombN1[217] = 2
 
CombN1[218] = 1
 
CombN1[219] = 2
 
CombN1[220] = 2
 
CombN1[221] = 2
 
CombN1[222] = 2
 
CombN1[223] = 2
 
CombN1[224] = 1
 
CombN1[225] = 1
 
CombN1[226] = 1
 
CombN1[227] = 1
 
CombN1[228] = 1
 
CombN1[229] = 1
 
CombN1[230] = 2
 
CombN1[231] = 2
 
CombN1[232] = 1
 
CombN1[233] = 2
 
CombN1[234] = 1
 
CombN1[235] = 1
 
CombN1[236] = 2
 
CombN1[237] = 2
 
CombN1[238] = 1
 
CombN1[239] = 1
 
CombN1[240] = 1
 
CombN1[241] = 1
 
CombN1[242] = 1
 
CombN1[243] = 1
 
CombN1[244] = 1
 
CombN1[245] = 4
 
CombN1[246] = 1
 
CombN1[247] = 1
 
CombN1[248] = 2
 
CombN1[249] = 2
 
CombN1[250] = 4
 
CombN1[251] = 1
 
CombN1[252] = 2
 
CombN1[253] = 1
 
CombN1[254] = 1
 
CombN1[255] = 2
 
CombN1[256] = 1
 
CombN1[257] = 1
 
CombN1[258] = 4
 
CombN1[259] = 2
 
CombN1[260] = 2
 
CombN1[261] = 2
 
CombN1[262] = 1
 
CombN1[263] = 1
 
CombN1[264] = 1
 
CombN1[265] = 1
 
CombN1[266] = 1
 
CombN1[267] = 2
 
CombN1[268] = 2
 
CombN1[269] = 1
 
CombN1[270] = 1
 
CombN1[271] = 1
 
CombN1[272] = 1
 
CombN1[273] = 1
 
CombN1[274] = 1
 
CombN1[275] = 1
 
CombN1[276] = 1
 
CombN1[277] = 1
 
CombN1[278] = 2
 
CombN1[279] = 2
 
CombN1[280] = 2
 
CombN1[281] = 2
 
CombN1[282] = 1
 
CombN1[283] = 1
 
CombN1[284] = 1
 
CombN1[285] = 1
 
CombN1[286] = 1
 
CombN1[287] = 1
 
CombN1[288] = 4
 
CombN1[289] = 1
 
CombN1[290] = 1
 
CombN1[291] = 1
 
CombN1[292] = 1
 
CombN1[293] = 1
 
CombN1[294] = 1
 
CombN1[295] = 1
 
CombN1[296] = 2
 
CombN1[297] = 1
 
CombN1[298] = 1
 
CombN1[299] = 1
 
CombN1[300] = 1
 
CombN1[301] = 1
 
CombN1[302] = 1
 
CombN1[303] = 1
 
CombN1[304] = 1
 
CombN1[305] = 1
 
CombN1[306] = 2
 
CombN1[307] = 2
 
CombN1[308] = 1
 
CombN1[309] = 1
 
CombN1[310] = 2
 
CombN1[311] = 2
 
CombN1[312] = 4
 
CombN1[313] = 2
 
CombN1[314] = 1
 
CombN1[315] = 1
 
CombN1[316] = 1
 
CombN1[317] = 1
 
CombN1[318] = 2
 
CombN1[319] = 2
 
CombN1[320] = 1
 
CombN1[321] = 2
 
CombN1[322] = 1
 
CombN1[323] = 1
 
CombN1[324] = 1
 
CombN1[325] = 4
 
CombN1[326] = 1
 
CombN1[327] = 1
 
CombN1[328] = 1
 
CombN1[329] = 1
 
CombN1[330] = 1
 
CombN1[331] = 2
 
CombN1[332] = 1
 
CombN1[333] = 2
 
CombN1[334] = 1
 
CombN1[335] = 1
 
CombN1[336] = 1
 
CombN1[337] = 1
 
CombN1[338] = 2
 
CombN1[339] = 1
 
CombN1[340] = 1
 
CombN1[341] = 1
 
CombN1[342] = 2
 
CombN1[343] = 2
 
CombN1[344] = 1
 
CombN1[345] = 1
 
CombN1[346] = 1
 
CombN1[347] = 1
 
CombN1[348] = 1
 
CombN1[349] = 2
 
CombN1[350] = 2
 
CombN1[351] = 1
 
CombN1[352] = 4
 
CombN1[353] = 1
 
CombN1[354] = 1
 
CombN1[355] = 2
 
CombN1[356] = 1
 
CombN1[357] = 1
 
CombN1[358] = 1
 
CombN1[359] = 1
 
CombN1[360] = 1
 
CombN1[361] = 1
 
CombN1[362] = 1
 
CombN1[363] = 2
 
CombN1[364] = 1
 
CombN1[365] = 1
 
CombN1[366] = 1
 
CombN1[367] = 2
 
CombN1[368] = 1
 
CombN1[369] = 2
 
CombN1[370] = 4
 
CombN1[371] = 8
 
CombN1[372] = 2
 
CombN1[373] = 2
 
CombN1[374] = 2
 
CombN1[375] = 4
 
CombN1[376] = 1
 
CombN1[377] = 2
 
CombN1[378] = 2
 
CombN1[379] = 2
 
CombN1[380] = 1
 
CombN1[381] = 4
 
CombN1[382] = 2
 
CombN1[383] = 1
 
CombN1[384] = 4
 
CombN1[385] = 1
 
CombN1[386] = 4
 
CombN1[387] = 1
 
CombN1[388] = 1
 
CombN1[389] = 1
 
CombN1[390] = 2
 
CombN1[391] = 1
 
CombN1[392] = 1
 
CombN1[393] = 1
 
CombN1[394] = 1
 
CombN1[395] = 2
 
CombN1[396] = 2
 
CombN1[397] = 2
 
CombN1[398] = 1
 
CombN1[399] = 1
 
CombN1[400] = 1
 
CombN1[401] = 1
 
CombN1[402] = 1
 
CombN1[403] = 1
 
CombN1[404] = 1
 
CombN1[405] = 2
 
CombN1[406] = 1
 
CombN1[407] = 1
 
CombN1[408] = 4
 
CombN1[409] = 2
 
CombN1[410] = 8
 
CombN1[411] = 2
 
CombN1[412] = 4
 
CombN1[413] = 1
 
CombN1[414] = 1
 
CombN1[415] = 1
 
CombN1[416] = 1
 
CombN1[417] = 2
 
CombN1[418] = 2
 
CombN1[419] = 2
 
CombN1[420] = 1
 
CombN1[421] = 1
 
CombN1[422] = 1
 
CombN1[423] = 1
 
CombN1[424] = 1
 
CombN1[425] = 4
 
CombN1[426] = 1
 
CombN1[427] = 1
 
CombN1[428] = 2
 
CombN1[429] = 1
 
CombN1[430] = 4
 
CombN1[431] = 1
 
CombN1[432] = 1
 
CombN1[433] = 2
 
CombN1[434] = 2
 
CombN1[435] = 2
 
CombN1[436] = 1
 
CombN1[437] = 2
 
CombN1[438] = 2
 
CombN1[439] = 4
 
CombN1[440] = 1
 
CombN1[441] = 2
 
CombN1[442] = 2
 
CombN1[443] = 4
 
CombN1[444] = 1
 
CombN1[445] = 1
 
CombN1[446] = 1
 
CombN1[447] = 8
 
CombN1[448] = 2
 
CombN1[449] = 1
 
CombN1[450] = 1
 
CombN1[451] = 2
 
CombN1[452] = 1
 
CombN1[453] = 1
 
CombN1[454] = 1
 
CombN1[455] = 2
 
CombN1[456] = 2
 
CombN1[457] = 2
 
CombN1[458] = 2
 
CombN1[459] = 2
 
CombN1[460] = 2
 
CombN1[461] = 1
 
CombN1[462] = 1
 
CombN1[463] = 1
 
CombN1[464] = 2
 
CombN1[465] = 1
 
CombN1[466] = 2
 
CombN1[467] = 2
 
CombN1[468] = 1
 
CombN1[469] = 2
 
CombN1[470] = 1
 
CombN1[471] = 1
 
CombN1[472] = 4
 
CombN1[473] = 1
 
CombN1[474] = 1
 
CombN1[475] = 1
 
CombN1[476] = 1
 
CombN1[477] = 1
 
CombN1[478] = 1
 
CombN1[479] = 1
 
CombN1[480] = 1
 
CombN1[481] = 2
 
CombN1[482] = 1
 
CombN1[483] = 1
 
CombN1[484] = 2
 
CombN1[485] = 1
 
CombN1[486] = 1
 
CombN1[487] = 2
 
CombN1[488] = 2
 
CombN1[489] = 2
 
CombN1[490] = 1
 
CombN1[491] = 1
 
CombN1[492] = 1
 
CombN1[493] = 1
 
CombN1[494] = 1
 
CombN1[495] = 1
 
CombN1[496] = 1
 
CombN1[497] = 1
 
CombN1[498] = 2
 
CombN1[499] = 1
 
CombN1[500] = 1
 
CombN1[501] = 1
 
CombN1[502] = 1
 
CombN1[503] = 4
 
CombN1[504] = 2
 
CombN1[505] = 1
 
CombN1[506] = 2
 
CombN1[507] = 1
 
CombN1[508] = 4
 
CombN1[509] = 2
 
CombN1[510] = 2
 
CombN1[511] = 1
 
CombN1[512] = 1
 
CombN1[513] = 2
 
CombN1[514] = 4
 
CombN1[515] = 2
 
CombN1[516] = 1
 
CombN1[517] = 1
 
CombN1[518] = 4
 
CombN1[519] = 2
 
CombN1[520] = 1
 
CombN1[521] = 8
 
CombN1[522] = 2
 
CombN1[523] = 1
 
CombN1[524] = 2
 
CombN1[525] = 2
 
CombN1[526] = 2
 
CombN1[527] = 1
 
CombN1[528] = 1
 
CombN1[529] = 1
 
CombN1[530] = 1
 
CombN1[531] = 1
 
CombN1[532] = 1
 
CombN1[533] = 1
 
CombN1[534] = 1
 
CombN1[535] = 1
 
CombN1[536] = 1
 
CombN1[537] = 1
 
CombN1[538] = 2
 
CombN1[539] = 1
 
CombN1[540] = 1
 
CombN1[541] = 1
 
CombN1[542] = 2
 
CombN1[543] = 4
 
CombN1[544] = 4
 
CombN1[545] = 2
 
CombN1[546] = 2
 
CombN1[547] = 1
 
CombN1[548] = 1
 
CombN1[549] = 4
 
CombN1[550] = 4
 
CombN1[551] = 2
 
CombN1[552] = 2
 
CombN1[553] = 2
 
CombN1[554] = 4
 
CombN1[555] = 1
 
CombN1[556] = 1
 
CombN1[557] = 1
 
CombN1[558] = 1
 
CombN1[559] = 1
 
CombN1[560] = 1
 
CombN1[561] = 2
 
CombN1[562] = 4
 
CombN1[563] = 1
 
CombN1[564] = 1
 
CombN1[565] = 2
 
CombN1[566] = 2
 
CombN1[567] = 1
 
CombN1[568] = 1
 
CombN1[569] = 2
 
CombN1[570] = 1
 
CombN1[571] = 1
 
CombN1[572] = 4
 
CombN1[573] = 1
 
CombN1[574] = 2
 
CombN1[575] = 4
 
CombN1[576] = 1
 
CombN1[577] = 1
 
CombN1[578] = 1
 
CombN1[579] = 1
 
CombN1[580] = 2
 
CombN1[581] = 1
 
CombN1[582] = 1
 
CombN1[583] = 1
 
CombN1[584] = 1
 
CombN1[585] = 2
 
CombN1[586] = 1
 
CombN1[587] = 2
 
CombN1[588] = 2
 
CombN1[589] = 1
 
CombN1[590] = 2
 
CombN1[591] = 2
 
CombN1[592] = 1
 
CombN1[593] = 2
 
CombN1[594] = 1
 
CombN1[595] = 1
 
CombN1[596] = 1
 
CombN1[597] = 1
 
CombN1[598] = 1
 
CombN1[599] = 1
 
CombN1[600] = 1
 
CombN1[601] = 1
 
CombN1[602] = 1
 
CombN1[603] = 2
 
CombN1[604] = 1
 
CombN1[605] = 1
 
CombN1[606] = 1
 
CombN1[607] = 2
 
CombN1[608] = 1
 
CombN1[609] = 2
 
CombN1[610] = 1
 
CombN1[611] = 1
 
CombN1[612] = 1
 
CombN1[613] = 1
 
CombN1[614] = 2
 
CombN1[615] = 1
 
CombN1[616] = 1
 
CombN1[617] = 2
 
CombN1[618] = 2
 
CombN1[619] = 1
 
CombN1[620] = 2
 
CombN1[621] = 1
 
CombN1[622] = 1
 
CombN1[623] = 1
 
CombN1[624] = 1
 
CombN1[625] = 1
 
CombN1[626] = 1
 
CombN1[627] = 1
 
CombN1[628] = 1
 
CombN1[629] = 2
 
CombN1[630] = 2
 
CombN1[631] = 1
 
CombN1[632] = 2
 
CombN1[633] = 1
 
CombN1[634] = 1
 
CombN1[635] = 1
 
CombN1[636] = 1
 
CombN1[637] = 1
 
CombN1[638] = 1
 
CombN1[639] = 1
 
CombN1[640] = 1
 
CombN1[641] = 2
 
CombN1[642] = 1
 
CombN1[643] = 4
 
CombN1[644] = 2
 
CombN1[645] = 1
 
CombN1[646] = 2
 
CombN1[647] = 1
 
CombN1[648] = 1
 
CombN1[649] = 1
 
CombN1[650] = 1
 
CombN1[651] = 1
 
CombN1[652] = 1
 
CombN1[653] = 2
 
CombN1[654] = 1
 
CombN1[655] = 1
 
CombN1[656] = 1
 
CombN1[657] = 2
 
CombN1[658] = 1
 
CombN1[659] = 1
 
CombN1[660] = 2
 
CombN1[661] = 1
 
CombN1[662] = 1
 
CombN1[663] = 2
 
CombN1[664] = 1
 
CombN1[665] = 1
 
CombN1[666] = 1
 
CombN1[667] = 2
 
CombN1[668] = 1
 
CombN1[669] = 1
 
CombN1[670] = 1
 
CombN1[671] = 1
 
CombN1[672] = 1
 
CombN1[673] = 2
 
CombN1[674] = 1
 
CombN1[675] = 1
 
CombN1[676] = 1
 
CombN1[677] = 1
 
CombN1[678] = 1
 
CombN1[679] = 2
 
CombN1[680] = 1
 
CombN1[681] = 1
 
CombN1[682] = 1
 
CombN1[683] = 1
 
CombN1[684] = 1
 
CombN1[685] = 1
 
CombN1[686] = 2
 
CombN1[687] = 2
 
CombN1[688] = 1
 
CombN1[689] = 1
 
CombN1[690] = 1
 
CombN1[691] = 1
 
CombN1[692] = 1
 
CombN1[693] = 1
 
CombN1[694] = 1
 
CombN1[695] = 1
 
CombN1[696] = 1
 
CombN1[697] = 2
 
CombN1[698] = 1
 
CombN1[699] = 1
 
CombN1[700] = 1
 
CombN1[701] = 1
 
CombN1[702] = 1
 
CombN1[703] = 2
 
CombN1[704] = 1
 
CombN1[705] = 1
 
CombN1[706] = 2
 
CombN1[707] = 2
 
CombN1[708] = 2
 
CombN1[709] = 2
 
CombN1[710] = 2
 
CombN1[711] = 1
 
CombN1[712] = 1
 
CombN1[713] = 1
 
CombN1[714] = 1
 
CombN1[715] = 1
 
CombN1[716] = 1
 
CombN1[717] = 2
 
CombN1[718] = 2
 
CombN1[719] = 2
 
CombN1[720] = 1
 
CombN1[721] = 1
 
CombN1[722] = 1
 
CombN1[723] = 1
 
CombN1[724] = 1
 
CombN1[725] = 1
 
CombN1[726] = 2
 
CombN1[727] = 1
 
CombN1[728] = 1
 
CombN1[729] = 1
 
CombN1[730] = 1
 
CombN1[731] = 1
 
CombN1[732] = 1
 
CombN1[733] = 1
 
CombN1[734] = 1
 
CombN1[735] = 1
 
CombN1[736] = 1
 
CombN1[737] = 1
 
CombN1[738] = 1
 
CombN1[739] = 1
 
CombN1[740] = 1
 
CombN1[741] = 1
 
CombN1[742] = 1
 
CombN1[743] = 1
 
CombN1[744] = 1
 
CombN1[745] = 1
 
CombN1[746] = 2
 
CombN1[747] = 1
 
CombN1[748] = 1
 
CombN1[749] = 1
 
CombN1[750] = 1
 
CombN1[751] = 1
 
CombN1[752] = 2
 
CombN1[753] = 1
 
CombN1[754] = 1
 
CombN1[755] = 2
 
CombN1[756] = 2
 
CombN1[757] = 1
 
CombN1[758] = 2
 
CombN1[759] = 1
 
CombN1[760] = 1
 
CombN1[761] = 1
 
CombN1[762] = 1
 
CombN1[763] = 2
 
CombN1[764] = 1
 
CombN1[765] = 1
 
CombN1[766] = 1
 
CombN1[767] = 1
 
CombN1[768] = 1
 
CombN1[769] = 1
 
CombN1[770] = 2
 
CombN1[771] = 4
 
CombN1[772] = 1
 
CombN1[773] = 2
 
CombN1[774] = 8
 
CombN1[775] = 2
 
CombN1[776] = 2
 
CombN1[777] = 1
 
CombN1[778] = 1
 
CombN1[779] = 1
 
CombN1[780] = 1
 
CombN1[781] = 1
 
CombN1[782] = 2
 
CombN1[783] = 2
 
CombN1[784] = 1
 
CombN1[785] = 2
 
CombN1[786] = 1
 
CombN1[787] = 1
 
CombN1[788] = 1
 
CombN1[789] = 2
 
CombN1[790] = 2
 
CombN1[791] = 1
 
CombN1[792] = 1
 
CombN1[793] = 1
 
CombN1[794] = 1
 
CombN1[795] = 1
 
CombN1[796] = 1
 
CombN1[797] = 2
 
CombN1[798] = 2
 
CombN1[799] = 1
 
CombN1[800] = 1
 
CombN1[801] = 1
 
CombN1[802] = 1
 
CombN1[803] = 2
 
CombN1[804] = 1
 
CombN1[805] = 1
 
CombN1[806] = 1
 
CombN1[807] = 1
 
CombN1[808] = 1
 
CombN1[809] = 2
 
CombN1[810] = 1
 
CombN1[811] = 2
 
CombN1[812] = 2
 
CombN1[813] = 1
 
CombN1[814] = 1
 
CombN1[815] = 1
 
CombN1[816] = 2
 
CombN1[817] = 2
 
CombN1[818] = 1
 
CombN1[819] = 1
 
CombN1[820] = 1
 
CombN1[821] = 1
 
CombN1[822] = 1
 
CombN1[823] = 1
 
CombN1[824] = 2
 
CombN1[825] = 1
 
CombN1[826] = 1
 
CombN1[827] = 1
 
CombN1[828] = 1
 
CombN1[829] = 1
 
CombN1[830] = 1
 
CombN1[831] = 1
 
CombN1[832] = 2
 
CombN1[833] = 1
 
CombN1[834] = 1
 
CombN1[835] = 1
 
CombN1[836] = 1
 
CombN1[837] = 1
 
CombN1[838] = 2
 
CombN1[839] = 1
 
CombN1[840] = 1
 
CombN1[841] = 1
 
CombN1[842] = 1
 
CombN1[843] = 1
 
CombN1[844] = 1
 
CombN1[845] = 1
 
CombN1[846] = 1
 
CombN1[847] = 1
 
CombN1[848] = 1
 
CombN1[849] = 1
 
CombN1[850] = 2
 
CombN1[851] = 2
 
CombN1[852] = 2
 
CombN1[853] = 1
 
CombN1[854] = 1
 
CombN1[855] = 1
 
CombN1[856] = 1
 
CombN1[857] = 1
 
CombN1[858] = 1
 
CombN1[859] = 2
 
CombN1[860] = 1
 
CombN1[861] = 2
 
CombN1[862] = 1
 
CombN1[863] = 1
 
CombN1[864] = 2
 
CombN1[865] = 1
 
CombN1[866] = 1
 
CombN1[867] = 1
 
CombN1[868] = 1
 
CombN1[869] = 1
 
CombN1[870] = 1
 
CombN1[871] = 1
 
CombN1[872] = 1
 
CombN1[873] = 1
 
CombN1[874] = 1
 
CombN1[875] = 1
 
CombN1[876] = 1
 
CombN1[877] = 2
 
CombN1[878] = 1
 
CombN1[879] = 2
 
CombN1[880] = 1
 
CombN1[881] = 1
 
CombN1[882] = 2
 
CombN1[883] = 2
 
CombN1[884] = 1
 
CombN1[885] = 1
 
CombN1[886] = 2
 
CombN1[887] = 2
 
CombN1[888] = 1
 
CombN1[889] = 1
 
CombN1[890] = 1
 
CombN1[891] = 1
 
CombN1[892] = 1
 
CombN1[893] = 1
 
CombN1[894] = 1
 
CombN1[895] = 1
 
CombN1[896] = 1
 
CombN1[897] = 1
 
CombN1[898] = 1
 
CombN1[899] = 1
 
CombN1[900] = 2
 
CombN1[901] = 1
 
CombN1[902] = 1
 
CombN1[903] = 1
 
CombN1[904] = 1
 
CombN1[905] = 1
 
CombN1[906] = 1
 
CombN1[907] = 1
 
CombN1[908] = 1
 
CombN1[909] = 2
 
CombN1[910] = 1
 
CombN1[911] = 1
 
CombN1[912] = 1
 
CombN1[913] = 2
 
CombN1[914] = 1
 
CombN1[915] = 2
 
CombN1[916] = 1
 
CombN1[917] = 1
 
CombN1[918] = 1
 
CombN1[919] = 1
 
CombN1[920] = 2
 
CombN1[921] = 2
 
CombN1[922] = 1
 
CombN1[923] = 1
 
CombN1[924] = 8
 
CombN1[925] = 4
 
CombN1[926] = 2
 
CombN1[927] = 4
 
CombN1[928] = 2
 
CombN1[929] = 1
 
CombN1[930] = 1
 
CombN1[931] = 1
 
CombN1[932] = 8
 
CombN1[933] = 4
 
CombN1[934] = 1
 
CombN1[935] = 1
 
CombN1[936] = 2
 
CombN1[937] = 1
 
CombN1[938] = 1
 
CombN1[939] = 2
 
CombN1[940] = 1
 
CombN1[941] = 4
 
CombN1[942] = 6
 
CombN1[943] = 1
 
CombN1[944] = 2
 
CombN1[945] = 1
 
CombN1[946] = 1
 
CombN1[947] = 2
 
CombN1[948] = 1
 
CombN1[949] = 1
 
CombN1[950] = 2
 
CombN1[951] = 2
 
CombN1[952] = 2
 
CombN1[953] = 6
 
CombN1[954] = 4
 
CombN1[955] = 1
 
CombN1[956] = 6
 
CombN1[957] = 1
 
CombN1[958] = 1
 
CombN1[959] = 1
 
CombN1[960] = 1
 
CombN1[961] = 1
 
CombN1[962] = 2
 
CombN1[963] = 1
 
CombN1[964] = 1
 
CombN1[965] = 2
 
CombN1[966] = 4
 
CombN1[967] = 1
 
CombN1[968] = 2
 
CombN1[969] = 2
 
CombN1[970] = 1
 
CombN1[971] = 1
 
CombN1[972] = 2
 
CombN1[973] = 2
 
CombN1[974] = 1
 
CombN1[975] = 1
 
CombN1[976] = 2
 
CombN1[977] = 1
 
CombN1[978] = 2
 
CombN1[979] = 1
 
CombN1[980] = 2
 
CombN1[981] = 1
 
CombN1[982] = 2
 
CombN1[983] = 1
 
CombN1[984] = 1
 
CombN1[985] = 1
 
CombN1[986] = 1
 
CombN1[987] = 1
 
CombN1[988] = 1
 
CombN1[989] = 1
 
CombN1[990] = 1
 
CombN1[991] = 2
 
CombN1[992] = 1
 
CombN1[993] = 1
 
CombN1[994] = 1
 
CombN1[995] = 1
 
CombN1[996] = 2
 
CombN1[997] = 1
 
CombN1[998] = 1
 
CombN1[999] = 2
 
CombN1[1000] = 2
 
CombN1[1001] = 1
 
CombN1[1002] = 2
 
CombN1[1003] = 1
 
CombN1[1004] = 2
 
CombN1[1005] = 1
 
CombN1[1006] = 1
 
CombN1[1007] = 1
 
CombN1[1008] = 1
 
CombN1[1009] = 1
 
CombN1[1010] = 1
 
CombN1[1011] = 1
 
CombN1[1012] = 2
 
CombN1[1013] = 2
 
CombN1[1014] = 1
 
CombN1[1015] = 1
 
CombN1[1016] = 1
 
CombN1[1017] = 2
 
CombN1[1018] = 1
 
CombN1[1019] = 2
 
CombN1[1020] = 1
 
CombN1[1021] = 1
 
CombN1[1022] = 4
 
CombN1[1023] = 1
 
CombN1[1024] = 1
 
CombN1[1025] = 1
 
CombN1[1026] = 1
 
CombN1[1027] = 1
 
CombN1[1028] = 1
 
CombN1[1029] = 1
 
CombN1[1030] = 1
 
CombN1[1031] = 2
 
CombN1[1032] = 2
 
CombN1[1033] = 1
 
CombN1[1034] = 2
 
CombN1[1035] = 2
 
CombN1[1036] = 1
 
CombN1[1037] = 2
 
CombN1[1038] = 1
 
CombN1[1039] = 1
 
CombN1[1040] = 2
 
CombN1[1041] = 2
 
CombN1[1042] = 1
 
CombN1[1043] = 2
 
CombN1[1044] = 1
 
CombN1[1045] = 1
 
CombN1[1046] = 1
 
CombN1[1047] = 1
 
CombN1[1048] = 1
 
CombN1[1049] = 1
 
CombN1[1050] = 1
 
CombN1[1051] = 2
 
CombN1[1052] = 4
 
CombN1[1053] = 1
 
CombN1[1054] = 1
 
CombN1[1055] = 1
 
CombN1[1056] = 1
 
CombN1[1057] = 2
 
CombN1[1058] = 2
 
CombN1[1059] = 1
 
CombN1[1060] = 1
 
CombN1[1061] = 1
 
CombN1[1062] = 1
 
CombN1[1063] = 1
 
CombN1[1064] = 1
 
CombN1[1065] = 2
 
CombN1[1066] = 1
 
CombN1[1067] = 1
 
CombN1[1068] = 1
 
CombN1[1069] = 1
 
CombN1[1070] = 1
 
CombN1[1071] = 1
 
CombN1[1072] = 1
 
CombN1[1073] = 1
 
CombN1[1074] = 1
 
CombN1[1075] = 2
 
CombN1[1076] = 1
 
CombN1[1077] = 1
 
CombN1[1078] = 2
 
CombN1[1079] = 1
 
CombN1[1080] = 2
 
CombN1[1081] = 1
 
CombN1[1082] = 1
 
CombN1[1083] = 1
 
CombN1[1084] = 2
 
CombN1[1085] = 2
 
CombN1[1086] = 1
 
CombN1[1087] = 1
 
CombN1[1088] = 4
 
CombN1[1089] = 1
 
CombN1[1090] = 2
 
CombN1[1091] = 1
 
CombN1[1092] = 1
 
CombN1[1093] = 1
 
CombN1[1094] = 1
 
CombN1[1095] = 2
 
CombN1[1096] = 1
 
CombN1[1097] = 2
 
CombN1[1098] = 2
 
CombN1[1099] = 1
 
CombN1[1100] = 1
 
CombN1[1101] = 1
 
CombN1[1102] = 2
 
CombN1[1103] = 1
 
CombN1[1104] = 2
 
CombN1[1105] = 1
 
CombN1[1106] = 1
 
CombN1[1107] = 1
 
CombN1[1108] = 1
 
CombN1[1109] = 1
 
CombN1[1110] = 1
 
CombN1[1111] = 1
 
CombN1[1112] = 2
 
CombN1[1113] = 1
 
CombN1[1114] = 1
 
CombN1[1115] = 2
 
CombN1[1116] = 1
 
CombN1[1117] = 1
 
CombN1[1118] = 2
 
CombN1[1119] = 1
 
CombN1[1120] = 2
 
CombN1[1121] = 2
 
CombN1[1122] = 2
 
CombN1[1123] = 1
 
CombN1[1124] = 1
 
CombN1[1125] = 1
 
CombN1[1126] = 2
 
CombN1[1127] = 1
 
CombN1[1128] = 1
 
CombN1[1129] = 1
 
CombN1[1130] = 1
 
CombN1[1131] = 2
 
CombN1[1132] = 2
 
CombN1[1133] = 1
 
CombN1[1134] = 1
 
CombN1[1135] = 1
 
CombN1[1136] = 1
 
CombN1[1137] = 1
 
CombN1[1138] = 2
 
CombN1[1139] = 1
 
CombN1[1140] = 1
 
CombN1[1141] = 1
 
CombN1[1142] = 1
 
CombN1[1143] = 1
 
CombN1[1144] = 2
 
CombN1[1145] = 1
 
CombN1[1146] = 1
 
CombN1[1147] = 2
 
CombN1[1148] = 1
 
CombN1[1149] = 2
 
CombN1[1150] = 2
 
CombN1[1151] = 2
 
CombN1[1152] = 1
 
CombN1[1153] = 1
 
CombN1[1154] = 2
 
CombN1[1155] = 1
 
CombN1[1156] = 1
 
CombN1[1157] = 1
 
CombN1[1158] = 1
 
CombN1[1159] = 1
 
CombN1[1160] = 2
 
CombN1[1161] = 2
 
CombN1[1162] = 1
 
CombN1[1163] = 1
 
CombN1[1164] = 1
 
CombN1[1165] = 2
 
CombN1[1166] = 1
 
CombN1[1167] = 1
 
CombN1[1168] = 1
 
CombN1[1169] = 1
 
CombN1[1170] = 1
 
CombN1[1171] = 2
 
CombN1[1172] = 4
 
CombN1[1173] = 2
 
CombN1[1174] = 2
 
CombN1[1175] = 1
 
CombN1[1176] = 2
 
CombN1[1177] = 1
 
CombN1[1178] = 1
 
CombN1[1179] = 1
 
CombN1[1180] = 2
 
CombN1[1181] = 1
 
CombN1[1182] = 1
 
CombN1[1183] = 1
 
CombN1[1184] = 1
 
CombN1[1185] = 1
 
CombN1[1186] = 1
 
CombN1[1187] = 2
 
CombN1[1188] = 4
 
CombN1[1189] = 2
 
CombN1[1190] = 2
 
CombN1[1191] = 2
 
CombN1[1192] = 1
 
CombN1[1193] = 2
 
CombN1[1194] = 1
 
CombN1[1195] = 1
 
CombN1[1196] = 1
 
CombN1[1197] = 8
 
CombN1[1198] = 4
 
CombN1[1199] = 2
 
CombN1[1200] = 2
 
CombN1[1201] = 2
 
CombN1[1202] = 2
 
CombN1[1203] = 2
 
CombN1[1204] = 1
 
CombN1[1205] = 2
 
CombN1[1206] = 2
 
CombN1[1207] = 2
 
CombN1[1208] = 1
 
CombN1[1209] = 1
 
CombN1[1210] = 2
 
CombN1[1211] = 1
 
CombN1[1212] = 2
 
CombN1[1213] = 1
 
CombN1[1214] = 1
 
CombN1[1215] = 2
 
CombN1[1216] = 1
 
CombN1[1217] = 1
 
CombN1[1218] = 1
 
CombN1[1219] = 2
 
CombN1[1220] = 1
 
CombN1[1221] = 2
 
CombN1[1222] = 2
 
CombN1[1223] = 2
 
CombN1[1224] = 1
 
CombN1[1225] = 1
 
CombN1[1226] = 1
 
CombN1[1227] = 2
 
CombN1[1228] = 1
 
CombN1[1229] = 1
 
CombN1[1230] = 1
 
CombN1[1231] = 1
 
CombN1[1232] = 2
 
CombN1[1233] = 4
 
CombN1[1234] = 2
 
CombN1[1235] = 2
 
CombN1[1236] = 2
 
CombN1[1237] = 2
 
CombN1[1238] = 2
 
CombN1[1239] = 2
 
CombN1[1240] = 2
 
CombN1[1241] = 1
 
CombN1[1242] = 2
 
CombN1[1243] = 2
 
CombN1[1244] = 2
 
CombN1[1245] = 2
 
CombN1[1246] = 1
 
CombN1[1247] = 1
 
CombN1[1248] = 1
 
CombN1[1249] = 1
 
CombN1[1250] = 1
 
CombN1[1251] = 1
 
CombN1[1252] = 1
 
CombN1[1253] = 2
 
CombN1[1254] = 1
 
CombN1[1255] = 1
 
CombN1[1256] = 1
 
CombN1[1257] = 1
 
CombN1[1258] = 4
 
CombN1[1259] = 1
 
CombN1[1260] = 1
 
CombN1[1261] = 2
 
CombN1[1262] = 1
 
CombN1[1263] = 1
 
CombN1[1264] = 1
 
CombN1[1265] = 2
 
CombN1[1266] = 1
 
CombN1[1267] = 1
 
CombN1[1268] = 2
 
CombN1[1269] = 1
 
CombN1[1270] = 2
 
CombN1[1271] = 2
 
CombN1[1272] = 4
 
CombN1[1273] = 2
 
CombN1[1274] = 1
 
CombN1[1275] = 2
 
CombN1[1276] = 1
 
CombN1[1277] = 1
 
CombN1[1278] = 2
 
CombN1[1279] = 4
 
CombN1[1280] = 1
 
CombN1[1281] = 2
 
CombN1[1282] = 1
 
CombN1[1283] = 1
 
CombN1[1284] = 1
 
CombN1[1285] = 2
 
CombN1[1286] = 2
 
CombN1[1287] = 1
 
CombN1[1288] = 1
 
CombN1[1289] = 1
 
CombN1[1290] = 1
 
CombN1[1291] = 1
 
CombN1[1292] = 1
 
CombN1[1293] = 1
 
CombN1[1294] = 1
 
CombN1[1295] = 1
 
CombN1[1296] = 1
 
CombN1[1297] = 4
 
CombN1[1298] = 2
 
CombN1[1299] = 1
 
CombN1[1300] = 1
 
CombN1[1301] = 1
 
CombN1[1302] = 2
 
CombN1[1303] = 2
 
CombN1[1304] = 2
 
CombN1[1305] = 1
 
CombN1[1306] = 1
 
CombN1[1307] = 1
 
CombN1[1308] = 2
 
CombN1[1309] = 2
 
CombN1[1310] = 4
 
CombN1[1311] = 1
 
CombN1[1312] = 1
 
CombN1[1313] = 1
 
CombN1[1314] = 2
 
CombN1[1315] = 8
 
CombN1[1316] = 1
 
CombN1[1317] = 2
 
CombN1[1318] = 1
 
CombN1[1319] = 4
 
CombN1[1320] = 2
 
CombN1[1321] = 2
 
CombN1[1322] = 2
 
CombN1[1323] = 2
 
CombN1[1324] = 1
 
CombN1[1325] = 2
 
CombN1[1326] = 1
 
CombN1[1327] = 1
 
CombN1[1328] = 1
 
CombN1[1329] = 2
 
CombN1[1330] = 4
 
CombN1[1331] = 4
 
CombN1[1332] = 2
 
CombN1[1333] = 1
 
CombN1[1334] = 2
 
CombN1[1335] = 2
 
CombN1[1336] = 8
 
CombN1[1337] = 2
 
CombN1[1338] = 2
 
CombN1[1339] = 1
 
CombN1[1340] = 1
 
CombN1[1341] = 1
 
CombN1[1342] = 2
 
CombN1[1343] = 4
 
CombN1[1344] = 1
 
CombN1[1345] = 1
 
CombN1[1346] = 1
 
CombN1[1347] = 4
 
CombN1[1348] = 2
 
CombN1[1349] = 2
 
CombN1[1350] = 2
 
CombN1[1351] = 2
 
CombN1[1352] = 2
 
CombN1[1353] = 1
 
CombN1[1354] = 1
 
CombN1[1355] = 4
 
CombN1[1356] = 2
 
CombN1[1357] = 2
 
CombN1[1358] = 2
 
CombN1[1359] = 4
 
CombN1[1360] = 2
 
CombN1[1361] = 4
 
CombN1[1362] = 4
 
CombN1[1363] = 1
 
CombN1[1364] = 1
 
CombN1[1365] = 1
 
CombN1[1366] = 1
 
CombN1[1367] = 1
 
CombN1[1368] = 2
 
CombN1[1369] = 8
 
CombN1[1370] = 4
 
CombN1[1371] = 4
 
CombN1[1372] = 4
 
CombN1[1373] = 4
 
CombN1[1374] = 4
 
CombN1[1375] = 4
 
CombN1[1376] = 2
 
CombN1[1377] = 4
 
CombN1[1378] = 1
 
CombN1[1379] = 2
 
CombN1[1380] = 2
 
CombN1[1381] = 2
 
CombN1[1382] = 1
 
CombN1[1383] = 2
 
CombN1[1384] = 1
 
CombN1[1385] = 2
 
CombN1[1386] = 1
 
CombN1[1387] = 1
 
CombN1[1388] = 1
 
CombN1[1389] = 1
 
CombN1[1390] = 1
 
CombN1[1391] = 4
 
CombN1[1392] = 2
 
CombN1[1393] = 2
 
CombN1[1394] = 1
 
CombN1[1395] = 8
 
CombN1[1396] = 4
 
CombN1[1397] = 2
 
CombN1[1398] = 2
 
CombN1[1399] = 1
 
CombN1[1400] = 2
 
CombN1[1401] = 1
 
CombN1[1402] = 1
 
CombN1[1403] = 1
 
CombN1[1404] = 2
 
CombN1[1405] = 2
 
CombN1[1406] = 2
 
CombN1[1407] = 1
 
CombN1[1408] = 1
 
CombN1[1409] = 1
 
CombN1[1410] = 1
 
CombN1[1411] = 1
 
CombN1[1412] = 1
 
CombN1[1413] = 1
 
CombN1[1414] = 2
 
CombN1[1415] = 2
 
CombN1[1416] = 2
 
CombN1[1417] = 4
 
CombN1[1418] = 2
 
CombN1[1419] = 1
 
CombN1[1420] = 1
 
CombN1[1421] = 2
 
CombN1[1422] = 2
 
CombN1[1423] = 1
 
CombN1[1424] = 1
 
CombN1[1425] = 1
 
CombN1[1426] = 1
 
CombN1[1427] = 1
 
CombN1[1428] = 1
 
CombN1[1429] = 1
 
CombN1[1430] = 1
 
CombN1[1431] = 4
 
CombN1[1432] = 2
 
CombN1[1433] = 4
 
CombN1[1434] = 4
 
CombN1[1435] = 2
 
CombN1[1436] = 4
 
CombN1[1437] = 2
 
CombN1[1438] = 2
 
CombN1[1439] = 1
 
CombN1[1440] = 2
 
CombN1[1441] = 2
 
CombN1[1442] = 1
 
CombN1[1443] = 1
 
CombN1[1444] = 4
 
CombN1[1445] = 2
 
CombN1[1446] = 2
 
CombN1[1447] = 2
 
CombN1[1448] = 2
 
CombN1[1449] = 1
 
CombN1[1450] = 2
 
CombN1[1451] = 1
 
CombN1[1452] = 2
 
CombN1[1453] = 2
 
CombN1[1454] = 2
 
CombN1[1455] = 2
 
CombN1[1456] = 2
 
CombN1[1457] = 1
 
CombN1[1458] = 1
 
CombN1[1459] = 2
 
CombN1[1460] = 4
 
CombN1[1461] = 2
 
CombN1[1462] = 2
 
CombN1[1463] = 1
 
CombN1[1464] = 16
 
CombN1[1465] = 4
 
CombN1[1466] = 4
 
CombN1[1467] = 4
 
CombN1[1468] = 2
 
CombN1[1469] = 4
 
CombN1[1470] = 2
 
CombN1[1471] = 2
 
CombN1[1472] = 2
 
CombN1[1473] = 2
 
CombN1[1474] = 2
 
CombN1[1475] = 1
 
CombN1[1476] = 2
 
CombN1[1477] = 1
 
CombN1[1478] = 1
 
CombN1[1479] = 1
 
CombN1[1480] = 1
 
CombN1[1481] = 1
 
CombN1[1482] = 1
 
CombN1[1483] = 16
 
CombN1[1484] = 4
 
CombN1[1485] = 4
 
CombN1[1486] = 4
 
CombN1[1487] = 4
 
CombN1[1488] = 4
 
CombN1[1489] = 2
 
CombN1[1490] = 2
 
CombN1[1491] = 4
 
CombN1[1492] = 2
 
CombN1[1493] = 8
 
CombN1[1494] = 2
 
CombN1[1495] = 2
 
CombN1[1496] = 2
 
CombN1[1497] = 2
 
CombN1[1498] = 8
 
CombN1[1499] = 2
 
CombN1[1500] = 2
 
CombN1[1501] = 2
 
CombN1[1502] = 1
 
CombN1[1503] = 2
 
CombN1[1504] = 2
 
CombN1[1505] = 2
 
CombN1[1506] = 1
 
CombN1[1507] = 2
 
CombN1[1508] = 1
 
CombN1[1509] = 2
 
CombN1[1510] = 4
 
CombN1[1511] = 1
 
CombN1[1512] = 1
 
CombN1[1513] = 2
 
CombN1[1514] = 2
 
CombN1[1515] = 2
 
CombN1[1516] = 4
 
CombN1[1517] = 2
 
CombN1[1518] = 2
 
CombN1[1519] = 2
 
CombN1[1520] = 1
 
CombN1[1521] = 2
 
CombN1[1522] = 2
 
CombN1[1523] = 2
 
CombN1[1524] = 2
 
CombN1[1525] = 8
 
CombN1[1526] = 2
 
CombN1[1527] = 2
 
CombN1[1528] = 2
 
CombN1[1529] = 4
 
CombN1[1530] = 2
 
CombN1[1531] = 2
 
CombN1[1532] = 2
 
CombN1[1533] = 2
 
CombN1[1534] = 2
 
CombN1[1535] = 8
 
CombN1[1536] = 4
 
CombN1[1537] = 2
 
CombN1[1538] = 2
 
CombN1[1539] = 8
 
CombN1[1540] = 4
 
CombN1[1541] = 4
 
CombN1[1542] = 2
 
CombN1[1543] = 4
 
CombN1[1544] = 4
 
CombN1[1545] = 2
 
CombN1[1546] = 2
 
CombN1[1547] = 8
 
CombN1[1548] = 2
 
CombN1[1549] = 2
 
CombN1[1550] = 2
 
CombN1[1551] = 4
 
CombN1[1552] = 4
 
CombN1[1553] = 2
 
CombN1[1554] = 2
 
CombN1[1555] = 2
 
CombN1[1556] = 2
 
CombN1[1557] = 16
 
CombN1[1558] = 4
 
CombN1[1559] = 1
 
CombN1[1560] = 2
 
CombN1[1561] = 1
 
CombN1[1562] = 2
 
CombN1[1563] = 1
 
CombN1[1564] = 1
 
CombN1[1565] = 1
 
CombN1[1566] = 1
 
CombN1[1567] = 2
 
CombN1[1568] = 1
 
CombN1[1569] = 2
 
CombN1[1570] = 1
 
CombN1[1571] = 2
 
CombN1[1572] = 1
 
CombN1[1573] = 1
 
CombN1[1574] = 1
 
CombN1[1575] = 1
 
CombN1[1576] = 1
 
CombN1[1577] = 1
 
CombN1[1578] = 1
 
CombN1[1579] = 2
 
CombN1[1580] = 1
 
CombN1[1581] = 1
 
CombN1[1582] = 1
 
CombN1[1583] = 1
 
CombN1[1584] = 1
 
CombN1[1585] = 1
 
CombN1[1586] = 1
 
CombN1[1587] = 1
 
CombN1[1588] = 1
 
CombN1[1589] = 1
 
CombN1[1590] = 1
 
CombN1[1591] = 1
 
CombN1[1592] = 1
 
CombN1[1593] = 2
 
CombN1[1594] = 1
 
CombN1[1595] = 1
 
CombN1[1596] = 1
 
CombN1[1597] = 1
 
CombN1[1598] = 1
 
CombN1[1599] = 1
 
CombN1[1600] = 2
 
CombN1[1601] = 1
 
CombN1[1602] = 1
 
CombN1[1603] = 1
 
CombN1[1604] = 1
 
CombN1[1605] = 1
 
CombN1[1606] = 1
 
CombN1[1607] = 1
 
CombN1[1608] = 1
 
CombN1[1609] = 1
 
CombN1[1610] = 2
 
CombN1[1611] = 1
 
CombN1[1612] = 1
 
CombN1[1613] = 2
 
CombN1[1614] = 2
 
CombN1[1615] = 1
 
CombN1[1616] = 1
 
CombN1[1617] = 1
 
CombN1[1618] = 1
 
CombN1[1619] = 1
 
CombN1[1620] = 1
 
CombN1[1621] = 1
 
CombN1[1622] = 1
 
CombN1[1623] = 1
 
CombN1[1624] = 1
 
CombN1[1625] = 1
 
CombN1[1626] = 8
 
CombN1[1627] = 2
 
CombN1[1628] = 1
 
CombN1[1629] = 1
 
CombN1[1630] = 1
 
CombN1[1631] = 2
 
CombN1[1632] = 1
 
CombN1[1633] = 1
 
CombN1[1634] = 2
 
CombN1[1635] = 1
 
CombN1[1636] = 1
 
CombN1[1637] = 1
 
CombN1[1638] = 1
 
CombN1[1639] = 1
 
CombN1[1640] = 2
 
CombN1[1641] = 1
 
CombN1[1642] = 1
 
CombN1[1643] = 1
 
CombN1[1644] = 1
 
CombN1[1645] = 1
 
CombN1[1646] = 1
 
CombN1[1647] = 2
 
CombN1[1648] = 1
 
CombN1[1649] = 1
 
CombN1[1650] = 1
 
CombN1[1651] = 1
 
CombN1[1652] = 1
 
CombN1[1653] = 1
 
CombN1[1654] = 1
 
CombN1[1655] = 1
 
CombN1[1656] = 1
 
CombN1[1657] = 4
 
CombN1[1658] = 1
 
CombN1[1659] = 1
 
CombN1[1660] = 2
 
CombN1[1661] = 1
 
CombN1[1662] = 1
 
CombN1[1663] = 1
 
CombN1[1664] = 1
 
CombN1[1665] = 1
 
CombN1[1666] = 1
 
CombN1[1667] = 1
 
CombN1[1668] = 4
 
CombN1[1669] = 1
 
CombN1[1670] = 1
 
CombN1[1671] = 1
 
CombN1[1672] = 1
 
CombN1[1673] = 1
 
CombN1[1674] = 1
 
CombN1[1675] = 1
 
CombN1[1676] = 8
 
CombN1[1677] = 2
 
CombN1[1678] = 2
 
CombN1[1679] = 2
 
CombN1[1680] = 4
 
CombN1[1681] = 2
 
CombN1[1682] = 2
 
CombN1[1683] = 2
 
CombN1[1684] = 1
 
CombN1[1685] = 1
 
CombN1[1686] = 1
 
CombN1[1687] = 1
 
CombN1[1688] = 1
 
CombN1[1689] = 1
 
CombN1[1690] = 1
 
CombN1[1691] = 1
 
CombN1[1692] = 1
 
CombN1[1693] = 1
 
CombN1[1694] = 2
 
CombN1[1695] = 1
 
CombN1[1696] = 1
 
CombN1[1697] = 1
 
CombN1[1698] = 1
 
CombN1[1699] = 1
 
CombN1[1700] = 1
 
CombN1[1701] = 1
 
CombN1[1702] = 1
 
CombN1[1703] = 1
 
CombN1[1704] = 1
 
CombN1[1705] = 1
 
CombN1[1706] = 1
 
CombN1[1707] = 1
 
CombN1[1708] = 1
 
CombN1[1709] = 1
 
CombN1[1710] = 1
 
CombN1[1711] = 1
 
CombN1[1712] = 1
 
CombN1[1713] = 1
 
CombN1[1714] = 1
 
CombN1[1715] = 1
 
CombN1[1716] = 1
 
CombN1[1717] = 1
 
CombN1[1718] = 1
 
CombN1[1719] = 1
 
CombN1[1720] = 1
 
CombN1[1721] = 1
 
CombN1[1722] = 1
 
CombN1[1723] = 2
 
CombN1[1724] = 1
 
CombN1[1725] = 1
 
CombN1[1726] = 1
 
CombN1[1727] = 1
 
CombN1[1728] = 1
 
CombN1[1729] = 1
 
CombN1[1730] = 1
 
CombN1[1731] = 1
 
CombN1[1732] = 1
 
CombN1[1733] = 1
 
CombN1[1734] = 1
 
CombN1[1735] = 1
 
CombN1[1736] = 1
 
CombN1[1737] = 1
 
CombN1[1738] = 1
 
CombN1[1739] = 1
 
CombN1[1740] = 1
 
CombN1[1741] = 1
 
CombN1[1742] = 2
 
CombN1[1743] = 1
 
CombN1[1744] = 1
 
CombN1[1745] = 1
 
CombN1[1746] = 2
 
CombN1[1747] = 1
 
CombN1[1748] = 1
 
CombN1[1749] = 1
 
CombN1[1750] = 1
 
CombN1[1751] = 2
 
CombN1[1752] = 1
 
CombN1[1753] = 1
 
CombN1[1754] = 2
 
CombN1[1755] = 1
 
CombN1[1756] = 1
 
CombN1[1757] = 1
 
CombN1[1758] = 1
 
CombN1[1759] = 1
 
CombN1[1760] = 1
 
CombN1[1761] = 1
 
CombN1[1762] = 4
 
CombN1[1763] = 2
 
CombN1[1764] = 2
 
CombN1[1765] = 2
 
CombN1[1766] = 1
 
CombN1[1767] = 1
 
CombN1[1768] = 1
 
CombN1[1769] = 1
 
CombN1[1770] = 1
 
CombN1[1771] = 1
 
CombN1[1772] = 1
 
CombN1[1773] = 1
 
CombN1[1774] = 1
 
CombN1[1775] = 1
 
CombN1[1776] = 1
 
CombN1[1777] = 1
 
CombN1[1778] = 2
 
CombN1[1779] = 2
 
CombN1[1780] = 2
 
CombN1[1781] = 1
 
CombN1[1782] = 1
 
CombN1[1783] = 4
 
CombN1[1784] = 2
 
CombN1[1785] = 1
 
CombN1[1786] = 1
 
CombN1[1787] = 2
 
CombN1[1788] = 1
 
CombN1[1789] = 1
 
CombN1[1790] = 1
 
CombN1[1791] = 1
 
CombN1[1792] = 2
 
CombN1[1793] = 1
 
CombN1[1794] = 1
 
CombN1[1795] = 1
 
CombN1[1796] = 2
 
CombN1[1797] = 1
 
CombN1[1798] = 1
 
CombN1[1799] = 1
 
CombN1[1800] = 2
 
CombN1[1801] = 1
 
CombN1[1802] = 1
 
CombN1[1803] = 2
 
CombN1[1804] = 1
 
CombN1[1805] = 1
 
CombN1[1806] = 1
 
CombN1[1807] = 1
 
CombN1[1808] = 1
 
CombN1[1809] = 1
 
CombN1[1810] = 1
 
CombN1[1811] = 1
 
CombN1[1812] = 1
 
CombN1[1813] = 1
 
CombN1[1814] = 1
 
CombN1[1815] = 1
 
CombN1[1816] = 1
 
CombN1[1817] = 1
 
CombN1[1818] = 1
 
CombN1[1819] = 1
 
CombN1[1820] = 1
 
CombN1[1821] = 1
 
CombN1[1822] = 2
 
CombN1[1823] = 2
 
CombN1[1824] = 1
 
CombN1[1825] = 1
 
CombN1[1826] = 1
 
CombN1[1827] = 1
 
CombN1[1828] = 1
 
CombN1[1829] = 1
 
CombN1[1830] = 1
 
CombN1[1831] = 4
 
CombN1[1832] = 1
 
CombN1[1833] = 1
 
CombN1[1834] = 2
 
CombN1[1835] = 2
 
CombN1[1836] = 1
 
CombN1[1837] = 1
 
CombN1[1838] = 1
 
CombN1[1839] = 2
 
CombN1[1840] = 1
 
CombN1[1841] = 4
 
CombN1[1842] = 1
 
CombN1[1843] = 1
 
CombN1[1844] = 1
 
CombN1[1845] = 1
 
CombN1[1846] = 1
 
CombN1[1847] = 1
 
CombN1[1848] = 1
 
CombN1[1849] = 1
 
CombN1[1850] = 1
 
CombN1[1851] = 1
 
CombN1[1852] = 1
 
CombN1[1853] = 1
 
CombN1[1854] = 1
 
CombN1[1855] = 1
 
CombN1[1856] = 1
 
CombN1[1857] = 2
 
CombN1[1858] = 1
 
CombN1[1859] = 1
 
CombN1[1860] = 1
 
CombN1[1861] = 1
 
CombN1[1862] = 1
 
CombN1[1863] = 1
 
CombN1[1864] = 1
 
CombN1[1865] = 2
 
CombN1[1866] = 1
 
CombN1[1867] = 1
 
CombN1[1868] = 1
 
CombN1[1869] = 1
 
CombN1[1870] = 1
 
CombN1[1871] = 1
 
CombN1[1872] = 1
 
CombN1[1873] = 1
 
CombN1[1874] = 2
 
CombN1[1875] = 1
 
CombN1[1876] = 1
 
CombN1[1877] = 1
 
CombN1[1878] = 1
 
CombN1[1879] = 1
 
CombN1[1880] = 1
 
CombN1[1881] = 1
 
CombN1[1882] = 1
 
CombN1[1883] = 1
 
CombN1[1884] = 1
 
CombN1[1885] = 1
 
CombN1[1886] = 1
 
CombN1[1887] = 1
 
CombN1[1888] = 2
 
CombN1[1889] = 1
 
CombN1[1890] = 1
 
CombN1[1891] = 1
 
CombN1[1892] = 2
 
CombN1[1893] = 2
 
CombN1[1894] = 4
 
CombN1[1895] = 1
 
CombN1[1896] = 1
 
CombN1[1897] = 2
 
CombN1[1898] = 1
 
CombN1[1899] = 1
 
CombN1[1900] = 1
 
CombN1[1901] = 1
 
CombN1[1902] = 1
 
CombN1[1903] = 1
 
CombN1[1904] = 1
 
CombN1[1905] = 1
 
CombN1[1906] = 1
 
CombN1[1907] = 1
 
CombN1[1908] = 1
 
CombN1[1909] = 1
 
CombN1[1910] = 1
 
CombN1[1911] = 1
 
CombN1[1912] = 1
 
CombN1[1913] = 1
 
CombN1[1914] = 1
 
CombN1[1915] = 1
 
CombN1[1916] = 1
 
CombN1[1917] = 1
 
CombN1[1918] = 1
 
CombN1[1919] = 1
 
CombN1[1920] = 1
 
CombN1[1921] = 1
 
CombN1[1922] = 1
 
CombN1[1923] = 1
 
CombN1[1924] = 1
 
CombN1[1925] = 1
 
CombN1[1926] = 1
 
CombN1[1927] = 1
 
CombN1[1928] = 1
 
CombN1[1929] = 1
 
CombN1[1930] = 2
 
CombN1[1931] = 1
 
CombN1[1932] = 1
 
CombN1[1933] = 2
 
CombN1[1934] = 1
 
CombN1[1935] = 1
 
CombN1[1936] = 1
 
CombN1[1937] = 2
 
CombN1[1938] = 1
 
CombN1[1939] = 1
 
CombN1[1940] = 1
 
CombN1[1941] = 1
 
CombN1[1942] = 1
 
CombN1[1943] = 1
 
CombN1[1944] = 1
 
CombN1[1945] = 1
 
CombN1[1946] = 1
 
CombN1[1947] = 1
 
CombN1[1948] = 1
 
CombN1[1949] = 1
 
CombN1[1950] = 1
 
CombN1[1951] = 1
 
CombN1[1952] = 2
 
CombN1[1953] = 1
 
CombN1[1954] = 1
 
CombN1[1955] = 1
 
CombN1[1956] = 1
 
CombN1[1957] = 1
 
CombN1[1958] = 1
 
CombN1[1959] = 1
 
CombN1[1960] = 1
 
CombN1[1961] = 1
 
CombN1[1962] = 1
 
CombN1[1963] = 2
 
CombN1[1964] = 1
 
CombN1[1965] = 1
 
CombN1[1966] = 1
 
CombN1[1967] = 2
 
CombN1[1968] = 1
 
CombN1[1969] = 1
 
CombN1[1970] = 1
 
CombN1[1971] = 1
 
CombN1[1972] = 1
 
CombN1[1973] = 1
 
CombN1[1974] = 1
 
CombN1[1975] = 1
 
CombN1[1976] = 1
 
CombN1[1977] = 1
 
CombN1[1978] = 1
 
CombN1[1979] = 1
 
CombN1[1980] = 1
 
CombN1[1981] = 1
 
CombN1[1982] = 1
 
CombN1[1983] = 1
 
CombN1[1984] = 1
 
CombN1[1985] = 1
 
CombN1[1986] = 1
 
CombN1[1987] = 1
 
CombN1[1988] = 1
 
CombN1[1989] = 1
 
CombN1[1990] = 2
 
CombN1[1991] = 1
 
CombN1[1992] = 1
 
CombN1[1993] = 1
 
CombN1[1994] = 1
 
CombN1[1995] = 1
 
CombN1[1996] = 1
 
CombN1[1997] = 1
 
CombN1[1998] = 1
 
CombN1[1999] = 1
 
CombN1[2000] = 1
 
CombN1[2001] = 1
 
CombN1[2002] = 1
 
CombN1[2003] = 1
 
CombN1[2004] = 1
 
CombN1[2005] = 1
 
CombN1[2006] = 1
 
CombN1[2007] = 2
 
CombN1[2008] = 4
 
CombN1[2009] = 1
 
CombN1[2010] = 1
 
CombN1[2011] = 1
 
CombN1[2012] = 1
 
CombN1[2013] = 2
 
CombN1[2014] = 1
 
CombN1[2015] = 1
 
CombN1[2016] = 2
 
CombN1[2017] = 1
 
CombN1[2018] = 1
 
CombN1[2019] = 1
 
CombN1[2020] = 1
 
CombN1[2021] = 1
 
CombN1[2022] = 1
 
CombN1[2023] = 1
 
CombN1[2024] = 1
 
CombN1[2025] = 1
 
CombN1[2026] = 4
 
CombN1[2027] = 1
 
CombN1[2028] = 1
 
CombN1[2029] = 4
 
CombN1[2030] = 1
 
CombN1[2031] = 1
 
CombN1[2032] = 1
 
CombN1[2033] = 1
 
CombN1[2034] = 1
 
CombN1[2035] = 2
 
CombN1[2036] = 1
 
CombN1[2037] = 1
 
CombN1[2038] = 1
 
CombN1[2039] = 2
 
CombN1[2040] = 1
 
CombN1[2041] = 1
 
CombN1[2042] = 1
 
CombN1[2043] = 1
 
CombN1[2044] = 1
 
CombN1[2045] = 1
 
CombN1[2046] = 1
 
CombN1[2047] = 1
 
CombN1[2048] = 1
 
CombN1[2049] = 1
 
CombN1[2050] = 1
 
CombN1[2051] = 1
 
CombN1[2052] = 1
 
CombN1[2053] = 1
 
CombN1[2054] = 1
 
CombN1[2055] = 1
 
CombN1[2056] = 1
 
CombN1[2057] = 1
 
CombN1[2058] = 1
 
CombN1[2059] = 1
 
CombN1[2060] = 1
 
CombN1[2061] = 1
 
CombN1[2062] = 1
 
CombN1[2063] = 1
 
CombN1[2064] = 1
 
CombN1[2065] = 2
 
CombN1[2066] = 1
 
CombN1[2067] = 1
 
CombN1[2068] = 1
 
CombN1[2069] = 1
 
CombN1[2070] = 1
 
CombN1[2071] = 1
 
CombN1[2072] = 1
 
CombN1[2073] = 1
 
CombN1[2074] = 1
 
CombN1[2075] = 1
 
CombN1[2076] = 1
 
CombN1[2077] = 1
 
CombN1[2078] = 1
 
CombN1[2079] = 1
 
CombN1[2080] = 1
 
CombN1[2081] = 1
 
CombN1[2082] = 1
 
CombN1[2083] = 1
 
CombN1[2084] = 1
 
CombN1[2085] = 1
 
CombN1[2086] = 2
 
CombN1[2087] = 1
 
CombN1[2088] = 1
 
CombN1[2089] = 1
 
CombN1[2090] = 1
 
CombN1[2091] = 4
 
CombN1[2092] = 2
 
CombN1[2093] = 1
 
CombN1[2094] = 1
 
CombN1[2095] = 1
 
CombN1[2096] = 1
 
CombN1[2097] = 2
 
CombN1[2098] = 1
 
CombN1[2099] = 1
 
CombN1[2100] = 2
 
CombN1[2101] = 2
 
CombN1[2102] = 1
 
CombN1[2103] = 2
 
CombN1[2104] = 1
 
CombN1[2105] = 1
 
CombN1[2106] = 1
 
CombN1[2107] = 1
 
CombN1[2108] = 1
 
CombN1[2109] = 1
 
CombN1[2110] = 1
 
CombN1[2111] = 1
 
CombN1[2112] = 2
 
CombN1[2113] = 1
 
CombN1[2114] = 1
 
CombN1[2115] = 4
 
CombN1[2116] = 2
 
CombN1[2117] = 2
 
CombN1[2118] = 1
 
CombN1[2119] = 4
 
CombN1[2120] = 4
 
CombN1[2121] = 1
 
CombN1[2122] = 2
 
CombN1[2123] = 2
 
CombN1[2124] = 1
 
CombN1[2125] = 1
 
CombN1[2126] = 1
 
CombN1[2127] = 1
 
CombN1[2128] = 1
 
CombN1[2129] = 1
 
CombN1[2130] = 2
 
CombN1[2131] = 1
 
CombN1[2132] = 1
 
CombN1[2133] = 1
 
CombN1[2134] = 1
 
CombN1[2135] = 1
 
CombN1[2136] = 1
 
CombN1[2137] = 8
 
CombN1[2138] = 2
 
CombN1[2139] = 1
 
CombN1[2140] = 1
 
CombN1[2141] = 2
 
CombN1[2142] = 1
 
CombN1[2143] = 2
 
CombN1[2144] = 1
 
CombN1[2145] = 1
 
CombN1[2146] = 1
 
CombN1[2147] = 1
 
CombN1[2148] = 4
 
CombN1[2149] = 1
 
CombN1[2150] = 2
 
CombN1[2151] = 1
 
CombN1[2152] = 1
 
CombN1[2153] = 1
 
CombN1[2154] = 1
 
CombN1[2155] = 1
 
CombN1[2156] = 1
 
CombN1[2157] = 1
 
CombN1[2158] = 1
 
CombN1[2159] = 2
 
CombN1[2160] = 1
 
CombN1[2161] = 1
 
CombN1[2162] = 1
 
CombN1[2163] = 2
 
CombN1[2164] = 1
 
CombN1[2165] = 1
 
CombN1[2166] = 1
 
CombN1[2167] = 2
 
CombN1[2168] = 1
 
CombN1[2169] = 1
 
CombN1[2170] = 1
 
CombN1[2171] = 1
 
CombN1[2172] = 1
 
CombN1[2173] = 1
 
CombN1[2174] = 1
 
CombN1[2175] = 1
 
CombN1[2176] = 1
 
CombN1[2177] = 1
 
CombN1[2178] = 1
 
CombN1[2179] = 1
 
CombN1[2180] = 1
 
CombN1[2181] = 1
 
CombN1[2182] = 1
 
CombN1[2183] = 1
 
CombN1[2184] = 2
 
CombN1[2185] = 1
 
CombN1[2186] = 1
 
CombN1[2187] = 1
 
CombN1[2188] = 1
 
CombN1[2189] = 1
 
CombN1[2190] = 1
 
CombN1[2191] = 1
 
CombN1[2192] = 1
 
CombN1[2193] = 1
 
CombN1[2194] = 1
 
CombN1[2195] = 1
 
CombN1[2196] = 1
 
CombN1[2197] = 1
 
CombN1[2198] = 1
 
CombN1[2199] = 1
 
CombN1[2200] = 1
 
CombN1[2201] = 1
 
CombN1[2202] = 2
 
CombN1[2203] = 1
 
CombN1[2204] = 1
 
CombN1[2205] = 1
 
CombN1[2206] = 1
 
CombN1[2207] = 2
 
CombN1[2208] = 2
 
CombN1[2209] = 1
 
CombN1[2210] = 1
 
CombN1[2211] = 1
 
CombN1[2212] = 1
 
CombN1[2213] = 1
 
CombN1[2214] = 2
 
CombN1[2215] = 1
 
CombN1[2216] = 1
 
CombN1[2217] = 1
 
CombN1[2218] = 1
 
CombN1[2219] = 1
 
CombN1[2220] = 1
 
CombN1[2221] = 1
 
CombN1[2222] = 1
 
CombN1[2223] = 2
 
CombN1[2224] = 1
 
CombN1[2225] = 1
 
CombN1[2226] = 1
 
CombN1[2227] = 1
 
CombN1[2228] = 1
 
CombN1[2229] = 1
 
CombN1[2230] = 1
 
CombN1[2231] = 1
 
CombN1[2232] = 1
 
CombN1[2233] = 1
 
CombN1[2234] = 1
 
CombN1[2235] = 1
 
CombN1[2236] = 1
 
CombN1[2237] = 1
 
CombN1[2238] = 1
 
CombN1[2239] = 1
 
CombN1[2240] = 1
 
CombN1[2241] = 1
 
CombN1[2242] = 4
 
CombN1[2243] = 1
 
CombN1[2244] = 2
 
CombN1[2245] = 1
 
CombN1[2246] = 1
 
CombN1[2247] = 1
 
CombN1[2248] = 1
 
CombN1[2249] = 2
 
CombN1[2250] = 1
 
CombN1[2251] = 1
 
CombN1[2252] = 1
 
CombN1[2253] = 1
 
CombN1[2254] = 1
 
CombN1[2255] = 1
 
CombN1[2256] = 1
 
CombN1[2257] = 1
 
CombN1[2258] = 1
 
CombN1[2259] = 1
 
CombN1[2260] = 1
 
CombN1[2261] = 1
 
CombN1[2262] = 1
 
CombN1[2263] = 1
 
CombN1[2264] = 1
 
CombN1[2265] = 4
 
CombN1[2266] = 2
 
CombN1[2267] = 1
 
CombN1[2268] = 2
 
CombN1[2269] = 1
 
CombN1[2270] = 1
 
CombN1[2271] = 1
 
CombN1[2272] = 1
 
CombN1[2273] = 1
 
CombN1[2274] = 1
 
CombN1[2275] = 1
 
CombN1[2276] = 1
 
CombN1[2277] = 1
 
CombN1[2278] = 1
 
CombN1[2279] = 1
 
CombN1[2280] = 1
 
CombN1[2281] = 2
 
CombN1[2282] = 2
 
CombN1[2283] = 1
 
CombN1[2284] = 1
 
CombN1[2285] = 2
 
CombN1[2286] = 1
 
CombN1[2287] = 1
 
CombN1[2288] = 1
 
CombN1[2289] = 1
 
CombN1[2290] = 4
 
CombN1[2291] = 1
 
CombN1[2292] = 1
 
CombN1[2293] = 1
 
CombN1[2294] = 4
 
CombN1[2295] = 1
 
CombN1[2296] = 1
 
CombN1[2297] = 1
 
CombN1[2298] = 1
 
CombN1[2299] = 2
 
CombN1[2300] = 2
 
CombN1[2301] = 1
 
CombN1[2302] = 1
 
CombN1[2303] = 2
 
CombN1[2304] = 1
 
CombN1[2305] = 1
 
CombN1[2306] = 1
 
CombN1[2307] = 1
 
CombN1[2308] = 1
 
CombN1[2309] = 1
 
CombN1[2310] = 1
 
CombN1[2311] = 1
 
CombN1[2312] = 1
 
CombN1[2313] = 1
 
CombN1[2314] = 1
 
CombN1[2315] = 1
 
CombN1[2316] = 1
 
CombN1[2317] = 1
 
CombN1[2318] = 1
 
CombN1[2319] = 1
 
CombN1[2320] = 1
 
CombN1[2321] = 1
 
CombN1[2322] = 1
 
CombN1[2323] = 1
 
CombN1[2324] = 1
 
CombN1[2325] = 1
 
CombN1[2326] = 1
 
CombN1[2327] = 1
 
CombN1[2328] = 1
 
CombN1[2329] = 1
 
CombN1[2330] = 1
 
CombN1[2331] = 1
 
CombN1[2332] = 1
 
CombN1[2333] = 2
 
CombN1[2334] = 2
 
CombN1[2335] = 2
 
CombN1[2336] = 2
 
CombN1[2337] = 2
 
CombN1[2338] = 1
 
CombN1[2339] = 2
 
CombN1[2340] = 1
 
CombN1[2341] = 2
 
CombN1[2342] = 1
 
CombN1[2343] = 1
 
CombN1[2344] = 2
 
CombN1[2345] = 1
 
CombN1[2346] = 1
 
CombN1[2347] = 4
 
CombN1[2348] = 2
 
CombN1[2349] = 2
 
CombN1[2350] = 1
 
CombN1[2351] = 2
 
CombN1[2352] = 1
 
CombN1[2353] = 8
 
CombN1[2354] = 2
 
CombN1[2355] = 2
 
CombN1[2356] = 2
 
CombN1[2357] = 2
 
CombN1[2358] = 2
 
CombN1[2359] = 1
 
CombN1[2360] = 1
 
CombN1[2361] = 1
 
CombN1[2362] = 2
 
CombN1[2363] = 4
 
CombN1[2364] = 1
 
CombN1[2365] = 1
 
CombN1[2366] = 1
 
CombN1[2367] = 1
 
CombN1[2368] = 1
 
CombN1[2369] = 1
 
CombN1[2370] = 1
 
CombN1[2371] = 1
 
CombN1[2372] = 1
 
CombN1[2373] = 1
 
CombN1[2374] = 16
 
CombN1[2375] = 4
 
CombN1[2376] = 4
 
CombN1[2377] = 2
 
CombN1[2378] = 1
 
CombN1[2379] = 1
 
CombN1[2380] = 2
 
CombN1[2381] = 1
 
CombN1[2382] = 1
 
CombN1[2383] = 1
 
CombN1[2384] = 1
 
CombN1[2385] = 1
 
CombN1[2386] = 1
 
CombN1[2387] = 1
 
CombN1[2388] = 1
 
CombN1[2389] = 1
 
CombN1[2390] = 1
 
CombN1[2391] = 1
 
CombN1[2392] = 2
 
CombN1[2393] = 2
 
CombN1[2394] = 1
 
CombN1[2395] = 1
 
CombN1[2396] = 1
 
CombN1[2397] = 1
 
CombN1[2398] = 1
 
CombN1[2399] = 1
 
CombN1[2400] = 1
 
CombN1[2401] = 1
 
CombN1[2402] = 1
 
CombN1[2403] = 1
 
CombN1[2404] = 1
 
CombN1[2405] = 2
 
CombN1[2406] = 1
 
CombN1[2407] = 1
 
CombN1[2408] = 2
 
CombN1[2409] = 2
 
CombN1[2410] = 1
 
CombN1[2411] = 1
 
CombN1[2412] = 1
 
CombN1[2413] = 1
 
CombN1[2414] = 1
 
CombN1[2415] = 1
 
CombN1[2416] = 1
 
CombN1[2417] = 1
 
CombN1[2418] = 2
 
CombN1[2419] = 2
 
CombN1[2420] = 2
 
CombN1[2421] = 1
 
CombN1[2422] = 1
 
CombN1[2423] = 1
 
CombN1[2424] = 1
 
CombN1[2425] = 1
 
CombN1[2426] = 1
 
CombN1[2427] = 1
 
CombN1[2428] = 2
 
CombN1[2429] = 1
 
CombN1[2430] = 1
 
CombN1[2431] = 1
 
CombN1[2432] = 2
 
CombN1[2433] = 1
 
CombN1[2434] = 2
 
CombN1[2435] = 1
 
CombN1[2436] = 2
 
CombN1[2437] = 2
 
CombN1[2438] = 1
 
CombN1[2439] = 1
 
CombN1[2440] = 2
 
CombN1[2441] = 2
 
CombN1[2442] = 2
 
CombN1[2443] = 1
 
CombN1[2444] = 1
 
CombN1[2445] = 1
 
CombN1[2446] = 1
 
CombN1[2447] = 1
 
CombN1[2448] = 1
 
CombN1[2449] = 2
 
CombN1[2450] = 1
 
CombN1[2451] = 1
 
CombN1[2452] = 2
 
CombN1[2453] = 1
 
CombN1[2454] = 1
 
CombN1[2455] = 1
 
CombN1[2456] = 2
 
CombN1[2457] = 1
 
CombN1[2458] = 1
 
CombN1[2459] = 2
 
CombN1[2460] = 4
 
CombN1[2461] = 2
 
CombN1[2462] = 1
 
CombN1[2463] = 1
 
CombN1[2464] = 1
 
CombN1[2465] = 1
 
CombN1[2466] = 1
 
CombN1[2467] = 1
 
CombN1[2468] = 1
 
CombN1[2469] = 2
 
CombN1[2470] = 2
 
CombN1[2471] = 1
 
CombN1[2472] = 1
 
CombN1[2473] = 1
 
CombN1[2474] = 2
 
CombN1[2475] = 1
 
CombN1[2476] = 1
 
CombN1[2477] = 2
 
CombN1[2478] = 1
 
CombN1[2479] = 1
 
CombN1[2480] = 1
 
CombN1[2481] = 1
 
CombN1[2482] = 2
 
CombN1[2483] = 2
 
CombN1[2484] = 2
 
CombN1[2485] = 2
 
CombN1[2486] = 1
 
CombN1[2487] = 8
 
CombN1[2488] = 2
 
CombN1[2489] = 1
 
CombN1[2490] = 1
 
CombN1[2491] = 1
 
CombN1[2492] = 1
 
CombN1[2493] = 1
 
CombN1[2494] = 2
 
CombN1[2495] = 1
 
CombN1[2496] = 2
 
CombN1[2497] = 2
 
CombN1[2498] = 2
 
CombN1[2499] = 1
 
CombN1[2500] = 2
 
CombN1[2501] = 1
 
CombN1[2502] = 1
 
CombN1[2503] = 2
 
CombN1[2504] = 1
 
CombN1[2505] = 1
 
CombN1[2506] = 1
 
CombN1[2507] = 1
 
CombN1[2508] = 1
 
CombN1[2509] = 1
 
CombN1[2510] = 1
 
CombN1[2511] = 1
 
CombN1[2512] = 1
 
CombN1[2513] = 1
 
CombN1[2514] = 1
 
CombN1[2515] = 1
 
CombN1[2516] = 1
 
CombN1[2517] = 1
 
CombN1[2518] = 8
 
CombN1[2519] = 1
 
CombN1[2520] = 1
 
CombN1[2521] = 8
 
CombN1[2522] = 2
 
CombN1[2523] = 2
 
CombN1[2524] = 2
 
CombN1[2525] = 2
 
CombN1[2526] = 1
 
CombN1[2527] = 1
 
CombN1[2528] = 1
 
CombN1[2529] = 1
 
CombN1[2530] = 2
 
CombN1[2531] = 1
 
CombN1[2532] = 1
 
CombN1[2533] = 4
 
CombN1[2534] = 1
 
CombN1[2535] = 1
 
CombN1[2536] = 4
 
CombN1[2537] = 2
 
CombN1[2538] = 4
 
CombN1[2539] = 1
 
CombN1[2540] = 1
 
CombN1[2541] = 2
 
CombN1[2542] = 2
 
CombN1[2543] = 4
 
CombN1[2544] = 1
 
CombN1[2545] = 2
 
CombN1[2546] = 1
 
CombN1[2547] = 1
 
CombN1[2548] = 4
 
CombN1[2549] = 2
 
CombN1[2550] = 2
 
CombN1[2551] = 2
 
CombN1[2552] = 2
 
CombN1[2553] = 1
 
CombN1[2554] = 1
 
CombN1[2555] = 1
 
CombN1[2556] = 2
 
CombN1[2557] = 1
 
CombN1[2558] = 1
 
CombN1[2559] = 2
 
CombN1[2560] = 2
 
CombN1[2561] = 4
 
CombN1[2562] = 2
 
CombN1[2563] = 1
 
CombN1[2564] = 1
 
CombN1[2565] = 1
 
CombN1[2566] = 1
 
CombN1[2567] = 1
 
CombN1[2568] = 1
 
CombN1[2569] = 1
 
CombN1[2570] = 1
 
CombN1[2571] = 1
 
CombN1[2572] = 1
 
CombN1[2573] = 1
 
CombN1[2574] = 1
 
CombN1[2575] = 1
 
CombN1[2576] = 4
 
CombN1[2577] = 1
 
CombN1[2578] = 2
 
CombN1[2579] = 2
 
CombN1[2580] = 1
 
CombN1[2581] = 1
 
CombN1[2582] = 2
 
CombN1[2583] = 1
 
CombN1[2584] = 1
 
CombN1[2585] = 2
 
CombN1[2586] = 1
 
CombN1[2587] = 2
 
CombN1[2588] = 2
 
CombN1[2589] = 4
 
CombN1[2590] = 1
 
CombN1[2591] = 1
 
CombN1[2592] = 1
 
CombN1[2593] = 1
 
CombN1[2594] = 1
 
CombN1[2595] = 2
 
CombN1[2596] = 1
 
CombN1[2597] = 4
 
CombN1[2598] = 1
 
CombN1[2599] = 1
 
CombN1[2600] = 4
 
CombN1[2601] = 2
 
CombN1[2602] = 2
 
CombN1[2603] = 1
 
CombN1[2604] = 4
 
CombN1[2605] = 1
 
CombN1[2606] = 1
 
CombN1[2607] = 1
 
CombN1[2608] = 1
 
CombN1[2609] = 2
 
CombN1[2610] = 1
 
CombN1[2611] = 1
 
CombN1[2612] = 1
 
CombN1[2613] = 4
 
CombN1[2614] = 1
 
CombN1[2615] = 1
 
CombN1[2616] = 1
 
CombN1[2617] = 2
 
CombN1[2618] = 1
 
CombN1[2619] = 2
 
CombN1[2620] = 2
 
CombN1[2621] = 2
 
CombN1[2622] = 2
 
CombN1[2623] = 1
 
CombN1[2624] = 1
 
CombN1[2625] = 1
 
CombN1[2626] = 1
 
CombN1[2627] = 1
 
CombN1[2628] = 1
 
CombN1[2629] = 1
 
CombN1[2630] = 2
 
CombN1[2631] = 1
 
CombN1[2632] = 2
 
CombN1[2633] = 2
 
CombN1[2634] = 2
 
CombN1[2635] = 2
 
CombN1[2636] = 2
 
CombN1[2637] = 2
 
CombN1[2638] = 8
 
CombN1[2639] = 2
 
CombN1[2640] = 2
 
CombN1[2641] = 2
 
CombN1[2642] = 2
 
CombN1[2643] = 1
 
CombN1[2644] = 1
 
CombN1[2645] = 1
 
CombN1[2646] = 1
 
CombN1[2647] = 1
 
CombN1[2648] = 1
 
CombN1[2649] = 1
 
CombN1[2650] = 2
 
CombN1[2651] = 1
 
CombN1[2652] = 1
 
CombN1[2653] = 1
 
CombN1[2654] = 1
 
CombN1[2655] = 2
 
CombN1[2656] = 2
 
CombN1[2657] = 2
 
CombN1[2658] = 1
 
CombN1[2659] = 1
 
CombN1[2660] = 2
 
CombN1[2661] = 1
 
CombN1[2662] = 4
 
CombN1[2663] = 1
 
CombN1[2664] = 1
 
CombN1[2665] = 2
 
CombN1[2666] = 1
 
CombN1[2667] = 1
 
CombN1[2668] = 2
 
CombN1[2669] = 1
 
CombN1[2670] = 2
 
CombN1[2671] = 2
 
CombN1[2672] = 4
 
CombN1[2673] = 2
 
CombN1[2674] = 16
 
CombN1[2675] = 2
 
CombN1[2676] = 4
 
CombN1[2677] = 1
 
CombN1[2678] = 1
 
CombN1[2679] = 4
 
CombN1[2680] = 2
 
CombN1[2681] = 2
 
CombN1[2682] = 2
 
CombN1[2683] = 8
 
CombN1[2684] = 1
 
CombN1[2685] = 1
 
CombN1[2686] = 1
 
CombN1[2687] = 1
 
CombN1[2688] = 2
 
CombN1[2689] = 16
 
CombN1[2690] = 8
 
CombN1[2691] = 1
 
CombN1[2692] = 8
 
CombN1[2693] = 2
 
CombN1[2694] = 4
 
CombN1[2695] = 1
 
CombN1[2696] = 2
 
CombN1[2697] = 1
 
CombN1[2698] = 1
 
CombN1[2699] = 1
 
CombN1[2700] = 1
 
CombN1[2701] = 1
 
CombN1[2702] = 2
 
CombN1[2703] = 1
 
CombN1[2704] = 8
 
CombN1[2705] = 1
 
CombN1[2706] = 1
 
CombN1[2707] = 1
 
CombN1[2708] = 1
 
CombN1[2709] = 2
 
CombN1[2710] = 1
 
CombN1[2711] = 1
 
CombN1[2712] = 2
 
CombN1[2713] = 1
 
CombN1[2714] = 2
 
CombN1[2715] = 2
 
CombN1[2716] = 1
 
CombN1[2717] = 2
 
CombN1[2718] = 1
 
CombN1[2719] = 2
 
CombN1[2720] = 1
 
CombN1[2721] = 2
 
CombN1[2722] = 1
 
CombN1[2723] = 1
 
CombN1[2724] = 1
 
CombN1[2725] = 1
 
CombN1[2726] = 1
 
CombN1[2727] = 1
 
CombN1[2728] = 2
 
CombN1[2729] = 1
 
CombN1[2730] = 2
 
CombN1[2731] = 1
 
CombN1[2732] = 2
 
CombN1[2733] = 1
 
CombN1[2734] = 4
 
CombN1[2735] = 2
 
CombN1[2736] = 2
 
CombN1[2737] = 1
 
CombN1[2738] = 1
 
CombN1[2739] = 2
 
CombN1[2740] = 1
 
CombN1[2741] = 4
 
CombN1[2742] = 1
 
CombN1[2743] = 2
 
CombN1[2744] = 1
 
CombN1[2745] = 1
 
CombN1[2746] = 2
 
CombN1[2747] = 1
 
CombN1[2748] = 1
 
CombN1[2749] = 2
 
CombN1[2750] = 1
 
CombN1[2751] = 4
 
CombN1[2752] = 2
 
CombN1[2753] = 1
 
CombN1[2754] = 2
 
CombN1[2755] = 1
 
CombN1[2756] = 1
 
CombN1[2757] = 1
 
CombN1[2758] = 8
 
CombN1[2759] = 1
 
CombN1[2760] = 2
 
CombN1[2761] = 2
 
CombN1[2762] = 2
 
CombN1[2763] = 4
 
CombN1[2764] = 2
 
CombN1[2765] = 1
 
CombN1[2766] = 1
 
CombN1[2767] = 4
 
CombN1[2768] = 2
 
CombN1[2769] = 2
 
CombN1[2770] = 2
 
CombN1[2771] = 2
 
CombN1[2772] = 2
 
CombN1[2773] = 1
 
CombN1[2774] = 1
 
CombN1[2775] = 1
 
CombN1[2776] = 8
 
CombN1[2777] = 8
 
CombN1[2778] = 1
 
CombN1[2779] = 4
 
CombN1[2780] = 4
 
CombN1[2781] = 4

